Evaluating four-loop conformal Feynman integrals by D-dimensional differential equations

We evaluate a four-loop conformal integral, i.e. an integral over four four-dimensional coordinates, by turning to its dimensionally regularized version and applying differential equations for the set of the corresponding 213 master integrals. To solve these linear differential equations we follow the strategy suggested by Henn and switch to a uniformly transcendental basis of master integrals. We find a solution to these equations up to weight eight in terms of multiple polylogarithms. Further, we present an analytical result for the given four-loop conformal integral considered in four-dimensional space-time in terms of single-valued harmonic polylogarithms. As a by-product, we obtain analytical results for all the other 212 master integrals within dimensional regularization, i.e. considered in D dimensions.

==> anc/can_basis213.m <==
{ep^4*G[4, {0, 0, 0, 1, 0, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^4*(-1 + z1)*(-1 + z2)*G[4, {0, 1, 0, 0, 0, 2, 2, 2, 0, 2, 0, 0, 0, 0, 0, 
    0, 0, 0}], ep^4*z1*z2*G[4, {0, 1, 2, 0, 0, 0, 0, 2, 2, 2, 0, 0, 0, 0, 0, 
    0, 0, 0}], ep^4*(1 + 2*ep)*G[4, {0, 0, 0, 2, 1, 0, 1, 2, 1, 2, 0, 0, 0, 
    0, 0, 0, 0, 0}], ep^4*(1 + 3*ep)*
  G[4, {0, 0, 0, 1, 1, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^4*G[4, {0, 0, 1, 1, 2, 2, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^4*(1 + 2*ep)*z1*z2*G[4, {0, 2, 0, 1, 0, 0, 1, 2, 1, 2, 0, 0, 0, 0, 0, 0, 
    0, 0}], ep^5*(z1 - z2)*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 
    0, 0, 0}], ep^5*(-1 + z1)*z2*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 0, 2, 0, 0, 0, 
     0, 0, 0, 0, 0}] + ep^4*z1*z2*G[4, {0, 1, 0, 2, 0, 1, 2, 2, 0, 2, 0, 0, 
     -1, 0, 0, 0, 0, 0}], 
 3*ep^5*z2*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^4*z1*z2*G[4, {0, 2, 0, 1, 0, 1, 2, 2, 0, 2, 0, 0, -1, 0, 0, 0, 0, 0}], 
 ep^5*(z1 - z2)*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0}], 
 3*ep^5*(-1 + z1)*z2*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
     0}] + ep^4*z1*z2*G[4, {0, 1, 0, 2, -1, 1, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 
     0, 0}], ep^5*z2*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
     0}] + ep^4*z1*z2*G[4, {0, 2, 0, 1, -1, 1, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 
     0, 0}], ep^5*(z1 - z2)*G[4, {0, 1, 1, 0, 0, 1, 0, 2, 2, 2, 0, 0, 0, 0, 
    0, 0, 0, 0}], ep^5*z2*G[4, {0, 1, 1, 0, 0, 1, 0, 2, 2, 2, 0, 0, 0, 0, 0, 
     0, 0, 0}] + ep^4*G[4, {0, 1, 1, 0, 0, 2, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 
     0, -1}], -3*ep^5*(-1 + z2)*G[4, {0, 1, 1, 0, 0, 1, 0, 2, 2, 2, 0, 0, 0, 
     0, 0, 0, 0, 0}] + ep^4*G[4, {0, 1, 2, 0, 0, 1, 0, 2, 2, 2, 0, 0, 0, 0, 
     0, 0, 0, -1}], ep^5*(z1 - z2)*G[4, {0, 1, 1, 0, 0, 1, 2, 2, 0, 2, 0, 0, 
    0, 0, 0, 0, 0, 0}], 
 ep^4*G[4, {-1, 1, 1, 0, 0, 2, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  3*ep^5*z2*G[4, {0, 1, 1, 0, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^4*G[4, {-1, 1, 2, 0, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  ep^5*(-1 + z2)*G[4, {0, 1, 1, 0, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
     0}], ep^5*(z1 - z2)*G[4, {0, 1, 1, 0, 1, 0, 0, 2, 2, 2, 0, 0, 0, 0, 0, 
    0, 0, 0}], 3*ep^5*(-1 + z1)*z2*G[4, {0, 1, 1, 0, 1, 0, 0, 2, 2, 2, 0, 0, 
     0, 0, 0, 0, 0, 0}] + ep^4*(-1 + z1)*(-1 + z2)*
   G[4, {0, 1, 1, 0, 2, 0, 0, 2, 2, 2, 0, -1, 0, 0, 0, 0, 0, 0}], 
 ep^4*(-1 + z1)*(-1 + z2)*G[4, {0, 1, 1, 0, 2, 2, 0, 2, 0, 2, 0, 0, 0, 0, 0, 
    0, 0, 0}], ep^4*(1 + 3*ep)*z1*z2*
  G[4, {0, 1, 1, 1, 0, 0, 2, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^4*z1*z2*G[4, {0, 1, 2, 1, 0, 2, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^4*(1 + 2*ep)*(-1 + z1)*(-1 + z2)*
  G[4, {2, 0, 0, 0, 0, 1, 1, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^4*(1 + 3*ep)*(-1 + z1)*(-1 + z2)*
  G[4, {1, 0, 0, 0, 1, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^5*(z1 - z2)*G[4, {1, 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^5*(-1 + z1)*z2*G[4, {1, 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 
     0}] + ep^4*(-1 + z1)*(-1 + z2)*G[4, {1, 0, 0, 1, 0, 2, 2, 0, 2, 2, 0, 0, 
     0, 0, 0, -1, 0, 0}], 
 -3*ep^5*(-1 + z2)*G[4, {1, 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 
     0}] + ep^4*(-1 + z1)*(-1 + z2)*G[4, {2, 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 0, 
     0, 0, 0, -1, 0, 0}], ep^5*(z1 - z2)*
  G[4, {1, 0, 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^4*(-1 + z1)*(-1 + z2)*G[4, {1, 0, -1, 1, 0, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 
     0, 0, 0}] + 3*ep^5*(-1 + z1)*z2*G[4, {1, 0, 0, 1, 0, 1, 2, 2, 2, 0, 0, 
     0, 0, 0, 0, 0, 0, 0}], 
 -(ep^5*(-1 + z2)*G[4, {1, 0, 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}]) + ep^4*(-1 + z1)*(-1 + z2)*G[4, {2, 0, -1, 1, 0, 1, 2, 2, 2, 0, 0, 
     0, 0, 0, 0, 0, 0, 0}], ep^4*(-1 + z1)*(-1 + z2)*
  G[4, {1, 0, 0, 1, 2, 2, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^5*(z1 - z2)*G[4, {1, 0, 1, 0, 1, 0, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 3*ep^5*(-1 + z1)*z2*G[4, {1, 0, 1, 0, 1, 0, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 
     0}] + ep^4*z1*z2*G[4, {1, 0, 2, 0, 1, 0, 0, 2, 2, 2, -1, 0, 0, 0, 0, 0, 
     0, 0}], ep^4*z1*z2*G[4, {1, 0, 2, 1, 2, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 
    0, 0}], ep^4*(-1 + z1)^2*(-1 + z2)^2*
  G[4, {1, 1, 0, 0, 2, 2, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^4*(-1 + z1)*z1*(-1 + z2)*z2*G[4, {1, 1, 0, 2, 0, 2, 0, 2, 2, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}], ep^4*z1^2*z2^2*G[4, {1, 1, 2, 2, 0, 0, 0, 0, 2, 2, 0, 0, 
    0, 0, 0, 0, 0, 0}], ep^5*(-1 + 5*ep)*(-1 + 6*ep)*
   G[4, {0, 1, 0, 1, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  3*ep^5*(1 + 2*ep)*(-1 + z1)*z2*G[4, {0, 1, 0, 1, 0, 1, 1, 2, 2, 1, 0, 0, 0, 
     0, 0, 0, 0, 0}] - 
  (ep^5*(-1 + z1)*z2*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/2 + (ep^5*(-1 + z1)*z2*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}])/2 + ep^6*(-1 - z2 + 2*z1*z2)*
   G[4, {0, 1, 0, 1, 0, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  ep^6*z1*z2*G[4, {0, 1, 0, 2, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^5*(-1 + z1)*z2*G[4, {0, 1, 0, 2, 0, 1, 1, 2, 2, 1, 0, 0, 0, -1, 0, 0, 0, 
     0}], ep^5*(1 + 2*ep)*(z1 - z2)*G[4, {0, 1, 0, 1, 0, 1, 1, 2, 2, 1, 0, 0, 
    0, 0, 0, 0, 0, 0}], ep^6*(z1 - z2)*
  G[4, {0, 1, 0, 1, 0, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^6*(z1 - z2)*G[4, {0, 1, 0, 2, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 -(ep^5*(1 + 2*ep)*(5 + 7*z2)*G[4, {0, 1, 0, 1, 0, 1, 1, 2, 2, 1, 0, 0, 0, 0, 
      0, 0, 0, 0}]) - 4*ep^5*z2*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 0, 2, 0, 0, 0, 
     0, 0, 0, 0, 0}] + 2*ep^5*z2*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 0, 
     0, 0, 0, 0, 0}] + ep^6*(-15 + 19*z2)*
   G[4, {0, 1, 0, 1, 0, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^4*(1 + 2*ep)*(-1 + z1)*(-1 + z2)*G[4, {0, 1, 0, 1, 0, 2, 1, 2, 2, 1, 0, 
     0, 0, 0, 0, 0, 0, 0}] - 
  2*ep^6*z2*G[4, {0, 1, 0, 2, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  5*ep^5*z2*G[4, {0, 1, 0, 2, 0, 1, 1, 2, 2, 1, 0, 0, 0, -1, 0, 0, 0, 0}], 
 ep^5*(z1 - z2)*G[4, {0, 1, 0, 2, 0, 1, 1, 2, 2, 1, 0, 0, 0, -1, 0, 0, 0, 
    0}], -3*ep^5*(1 + 2*ep)*(-1 + z1)*z2*
   G[4, {0, 1, 0, 1, 0, 1, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  ep^5*(-1 + z1)*z2*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
     0}] + 3*ep^5*(-1 + z1)*z2*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 0, 
     0, 0, 0, 0, 0}] + ep^6*(4 - 9*z2 + 5*z1*z2)*
   G[4, {0, 1, 0, 1, 0, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  2*ep^5*(-1 + z1)*z2*G[4, {0, 1, 0, 2, 0, 1, 1, 2, 2, 1, 0, 0, 0, -1, 0, 0, 
     0, 0}] + ep^4*(-1 + z1)*(-1 + z2)*
   G[4, {0, 1, 0, 2, 0, 2, 1, 2, 2, 1, 0, 0, 0, -1, 0, -1, 0, 0}], 
 ep^5*(1 + 2*ep)*(z1 - z2)*G[4, {0, 1, 0, 1, 1, 0, 1, 2, 1, 2, 0, 0, 0, 0, 0, 
    0, 0, 0}], 3*ep^5*(1 + 2*ep)*(-1 + z1)*z2*
   G[4, {0, 1, 0, 1, 1, 0, 1, 2, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^4*(1 + 2*ep)*(-1 + z1)*(-1 + z2)*G[4, {0, 1, 0, 1, 2, 0, 1, 2, 1, 2, 0, 
     -1, 0, 0, 0, 0, 0, 0}], ep^6*(z1 - z2)*
  G[4, {0, 1, 0, 1, 1, 1, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 (-5*ep^5*z2*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   4 + 5*ep^6*(-3 + 2*z2)*G[4, {0, 1, 0, 1, 1, 1, 1, 2, 0, 2, 0, 0, 0, 0, 0, 
     0, 0, 0}] + ep^4*(1 + 3*ep)*(-1 + z1)*(-1 + z2)*
   G[4, {0, 1, 0, 1, 2, 1, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  (ep^5*z2*G[4, {0, 1, 0, 2, 1, 1, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/4, 
 ep^5*(z1 - z2)*G[4, {0, 1, 0, 2, 1, 1, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 -5*ep^5*z2*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  20*ep^6*z2*G[4, {0, 1, 0, 1, 1, 1, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  ep^5*(-4 + 3*z1)*z2*G[4, {0, 1, 0, 2, 1, 1, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0, 
     0, 0}] + ep^4*(-1 + z1)*z1*(-1 + z2)*z2*
   G[4, {0, 2, 0, 2, 1, 1, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 -(ep^5*(-1 + z1)*z2*G[4, {0, 1, 1, 0, 0, 1, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 
       0}])/4 + ep^5*(-1 + 5*ep)*(-1 + 6*ep)*
   G[4, {0, 1, 1, 0, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  (3*ep^5*(1 + 2*ep)*(-1 + z1)*z2*G[4, {0, 1, 1, 0, 0, 1, 2, 1, 1, 2, 0, 0, 
      0, 0, 0, 0, 0, 0}])/2 + 
  (ep^5*(-1 + z1)*z2*G[4, {0, 1, 1, 0, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/4 - (ep^6*(2 - 3*z2 + z1*z2)*
    G[4, {0, 1, 1, 0, 0, 2, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/2 + 
  (ep^5*(-1 + z1)*z2*G[4, {0, 1, 1, 0, 0, 2, 2, 1, 1, 2, 0, 0, 0, 0, 0, 0, 
      -1, 0}])/2 + (ep^6*(-3 + z1)*z2*G[4, {0, 1, 2, 0, 0, 1, 1, 1, 1, 2, 0, 
      0, 0, 0, 0, 0, 0, 0}])/2, ep^5*(1 + 2*ep)*(z1 - z2)*
  G[4, {0, 1, 1, 0, 0, 1, 2, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^6*(z1 - z2)*G[4, {0, 1, 1, 0, 0, 2, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^6*(z1 - z2)*G[4, {0, 1, 2, 0, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 (-27*ep^5*z2*G[4, {0, 1, 1, 0, 0, 1, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   4 - (7*ep^5*(1 + 2*ep)*z2*G[4, {0, 1, 1, 0, 0, 1, 2, 1, 1, 2, 0, 0, 0, 0, 
      0, 0, 0, 0}])/2 + 
  (19*ep^5*z2*G[4, {0, 1, 1, 0, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   4 - (15*ep^6*z2*G[4, {0, 1, 1, 0, 0, 2, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/2 - (9*ep^5*z2*G[4, {0, 1, 1, 0, 0, 2, 2, 1, 1, 2, 0, 0, 0, 0, 0, 
      0, -1, 0}])/2 + 
  (31*ep^6*z2*G[4, {0, 1, 2, 0, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   2 + ep^4*(1 + 2*ep)*z1*z2*G[4, {0, 1, 2, 0, 0, 1, 1, 1, 2, 2, 0, 0, 0, 0, 
     0, 0, 0, 0}], ep^5*(z1 - z2)*G[4, {0, 1, 1, 0, 0, 2, 2, 1, 1, 2, 0, 0, 
    0, 0, 0, 0, -1, 0}], 
 (ep^5*(-3 + 4*z1)*z2*G[4, {0, 1, 1, 0, 0, 1, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 
      0, 0}])/4 + (3*ep^5*(1 + 2*ep)*(-1 + 4*z1)*z2*
    G[4, {0, 1, 1, 0, 0, 1, 2, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/2 - 
  (ep^5*(-11 + 4*z1)*z2*G[4, {0, 1, 1, 0, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 
      0, 0}])/4 + (ep^6*(1 + 4*z1)*z2*G[4, {0, 1, 1, 0, 0, 2, 1, 1, 1, 2, 0, 
      0, 0, 0, 0, 0, 0, 0}])/2 - 
  (ep^5*(-3 + 4*z1)*z2*G[4, {0, 1, 1, 0, 0, 2, 2, 1, 1, 2, 0, 0, 0, 0, 0, 0, 
      -1, 0}])/2 - (ep^6*(1 + 4*z1)*z2*G[4, {0, 1, 2, 0, 0, 1, 1, 1, 1, 2, 0, 
      0, 0, 0, 0, 0, 0, 0}])/2 + 
  ep^4*z1*z2*G[4, {0, 2, 1, 0, -1, 2, 2, 1, 1, 2, 0, 0, 0, 0, 0, 0, -1, 0}], 
 ep^6*(z1 - z2)*G[4, {0, 1, 1, 0, 1, 1, 0, 2, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^6*(z1 - z2)*G[4, {0, 1, 1, 0, 1, 1, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 5*ep^5*(-1 + z2)*G[4, {0, 1, 1, 0, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
     0}] - 20*ep^6*(-1 + z2)*G[4, {0, 1, 1, 0, 1, 1, 1, 2, 0, 2, 0, 0, 0, 0, 
     0, 0, 0, 0}] + ep^4*(1 + 3*ep)*(-1 + z1)*(-1 + z2)*
   G[4, {0, 1, 1, 0, 1, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^5*(-1 + z2)*G[4, {0, 1, 2, 0, 1, 1, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
     0}], ep^5*(z1 - z2)*G[4, {0, 1, 2, 0, 1, 1, 1, 2, 0, 2, 0, 0, 0, 0, 0, 
    0, 0, 0}], ep^6*(z1 - z2)*G[4, {0, 1, 1, 1, 0, 1, 2, 0, 1, 2, 0, 0, 0, 0, 
    0, 0, 0, 0}], ep^5*z1*(z1 - z2)*z2*
  G[4, {0, 2, 1, 1, 0, 1, 2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 -45*ep^6*(-1 + z1)*z2*G[4, {0, 1, 1, 1, 0, 1, 2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 
     0, 0}] - (15*ep^5*(-1 + z1)*z2*G[4, {0, 1, 1, 1, 0, 1, 2, 0, 2, 2, 0, 
      -1, 0, 0, 0, 0, 0, 0}])/2 + (3*ep^5*z1*z2*(-2 - z2 + 3*z1*z2)*
    G[4, {0, 2, 1, 1, 0, 1, 2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/2 + 
  ep^4*(-1 + z1)*z1*(-1 + z2)*z2*G[4, {0, 2, 1, 1, 0, 2, 2, 0, 1, 2, 0, 0, 0, 
     0, 0, 0, 0, 0}], ep^5*(z1 - z2)*
  G[4, {0, 1, 1, 1, 0, 1, 2, 0, 2, 2, 0, -1, 0, 0, 0, 0, 0, 0}], 
 3*ep^6*(-4 + 5*z1)*z2*G[4, {0, 1, 1, 1, 0, 1, 2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 
     0, 0}] + (ep^5*(-3 + 5*z1)*z2*G[4, {0, 1, 1, 1, 0, 1, 2, 0, 2, 2, 0, -1, 
      0, 0, 0, 0, 0, 0}])/2 + 
  ep^4*G[4, {0, 1, 1, 1, 0, 2, 2, 0, 2, 2, 0, -1, 0, 0, 0, 0, 0, -1}] - 
  (3*ep^5*(-1 + z1)*z1*z2^2*G[4, {0, 2, 1, 1, 0, 1, 2, 0, 1, 2, 0, 0, 0, 0, 
      0, 0, 0, 0}])/2, 
 6*ep^6*z2*G[4, {0, 1, 1, 1, 0, 1, 2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  (3*ep^5*z2*G[4, {0, 1, 1, 1, 0, 1, 2, 0, 2, 2, 0, -1, 0, 0, 0, 0, 0, 0}])/
   2 + ep^4*z1*z2*G[4, {0, 2, 1, 1, -1, 1, 2, 0, 2, 2, 0, 0, 0, 0, 0, -1, 0, 
     0}] - (ep^5*z1*z2*(-2 + 3*z2)*G[4, {0, 2, 1, 1, 0, 1, 2, 0, 1, 2, 0, 0, 
      0, 0, 0, 0, 0, 0}])/2, ep^6*(z1 - z2)*
  G[4, {0, 1, 1, 1, 0, 1, 2, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 -5*ep^5*z2*G[4, {0, 1, 1, 1, 1, 0, 2, 0, 2, 2, 0, -1, 0, 0, 0, 0, 0, 0}] + 
  ep^4*(1 + 3*ep)*z1*z2*G[4, {0, 1, 1, 1, 1, 0, 2, 0, 2, 2, 0, 0, 0, 0, 0, 0, 
     0, 0}], ep^5*(z1 - z2)*G[4, {0, 1, 1, 1, 1, 0, 2, 0, 2, 2, 0, -1, 0, 0, 
    0, 0, 0, 0}], ep^5*(z1 - z2)*G[4, {0, 1, 1, 1, 1, 2, 2, 0, 0, 2, 0, 0, 0, 
    0, 0, 0, 0, 0}], 
 3*ep^5*(-1 + z2)*G[4, {0, 1, 1, 1, 1, 2, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
     0}] + ep^4*(-1 + z1)*(-1 + z2)*G[4, {0, 1, 1, 1, 2, 2, 2, 0, 0, 2, 0, 0, 
     0, 0, 0, 0, 0, 0}], ep^5*(-1 + 5*ep)*(-1 + 6*ep)*
   G[4, {1, 0, 0, 1, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  3*ep^5*(1 + 2*ep)*(-1 + z1)*z2*G[4, {1, 0, 0, 1, 0, 1, 1, 2, 2, 1, 0, 0, 0, 
     0, 0, 0, 0, 0}] - 
  (ep^5*(-1 + z1)*z2*G[4, {1, 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/2 + (ep^5*(-1 + z1)*z2*G[4, {1, 0, 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}])/2 - ep^6*(1 - 2*z2 + z1*z2)*
   G[4, {1, 0, 0, 1, 0, 2, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^5*(-1 + z1)*z2*G[4, {1, 0, 0, 1, 0, 2, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, -1, 
     0}] + ep^6*(-3 + 2*z1)*z2*G[4, {1, 0, 0, 2, 0, 1, 1, 1, 2, 1, 0, 0, 0, 
     0, 0, 0, 0, 0}], ep^5*(1 + 2*ep)*(z1 - z2)*
  G[4, {1, 0, 0, 1, 0, 1, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^6*(z1 - z2)*G[4, {1, 0, 0, 1, 0, 2, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^6*(z1 - z2)*G[4, {1, 0, 0, 2, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 2*ep^5*(1 + 2*ep)*(-1 + z2)*G[4, {1, 0, 0, 1, 0, 1, 1, 2, 2, 1, 0, 0, 0, 0, 
     0, 0, 0, 0}] - ep^5*(-1 + z2)*G[4, {1, 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 0, 
     0, 0, 0, 0, 0, 0}] + 3*ep^5*(-1 + z2)*
   G[4, {1, 0, 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  8*ep^6*(-1 + z2)*G[4, {1, 0, 0, 1, 0, 2, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 
     0}] + 5*ep^5*(-1 + z2)*G[4, {1, 0, 0, 1, 0, 2, 1, 2, 2, 1, 0, 0, 0, 0, 
     0, 0, -1, 0}] + ep^4*(1 + 2*ep)*(-1 + z1)*(-1 + z2)*
   G[4, {1, 0, 0, 1, 0, 2, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^6*(-1 + z2)*G[4, {1, 0, 0, 2, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 
     0}], ep^5*(z1 - z2)*G[4, {1, 0, 0, 1, 0, 2, 1, 2, 2, 1, 0, 0, 0, 0, 0, 
    0, -1, 0}], -3*ep^5*(1 + 2*ep)*(-1 + z1)*z2*
   G[4, {1, 0, 0, 1, 0, 1, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  ep^5*(-1 + z1)*z2*G[4, {1, 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 
     0}] + 3*ep^5*(-1 + z1)*z2*G[4, {1, 0, 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 0, 
     0, 0, 0, 0, 0}] + 2*ep^5*(-1 + z1)*z2*
   G[4, {1, 0, 0, 1, 0, 2, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, -1, 0}] + 
  ep^6*(-1 + 5*z1)*z2*G[4, {1, 0, 0, 2, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 
     0, 0}] + ep^4*z1*z2*G[4, {1, 0, 0, 2, 0, 2, 1, 2, 2, 1, 0, 0, -1, 0, 0, 
     0, -1, 0}], ep^6*(z1 - z2)*G[4, {1, 0, 0, 1, 1, 1, 2, 0, 1, 2, 0, 0, 0, 
    0, 0, 0, 0, 0}], ep^6*(z1 - z2)*G[4, {1, 0, 0, 1, 1, 1, 2, 1, 0, 2, 0, 0, 
    0, 0, 0, 0, 0, 0}], ep^5*(-1 + z1)*(z1 - z2)*(-1 + z2)*
  G[4, {2, 0, 0, 1, 1, 1, 2, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 -15*ep^6*(-1 + z1)*z2*G[4, {1, 0, 0, 1, 1, 1, 2, 1, 0, 2, 0, 0, 0, 0, 0, 0, 
     0, 0}] - (15*ep^5*(-1 + z1)*z2*G[4, {1, 0, 0, 2, 1, 1, 2, 1, 0, 2, 0, 0, 
      -1, 0, 0, 0, 0, 0}])/4 + (3*ep^5*(-5 + z1)*(-1 + z1)*(-1 + z2)*z2*
    G[4, {2, 0, 0, 1, 1, 1, 2, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/4 + 
  ep^4*(-1 + z1)*z1*(-1 + z2)*z2*G[4, {2, 0, 0, 2, 1, 1, 2, 1, 0, 2, 0, 0, 0, 
     0, 0, 0, 0, 0}], ep^5*(z1 - z2)*
  G[4, {1, 0, 0, 2, 1, 1, 2, 1, 0, 2, 0, 0, -1, 0, 0, 0, 0, 0}], 
 -3*ep^6*(1 - 2*z2 + z1*z2)*G[4, {1, 0, 0, 1, 1, 1, 2, 1, 0, 2, 0, 0, 0, 0, 
     0, 0, 0, 0}] + (ep^5*(4 - 5*z2 + z1*z2)*
    G[4, {1, 0, 0, 2, 1, 1, 2, 1, 0, 2, 0, 0, -1, 0, 0, 0, 0, 0}])/4 + 
  ep^4*(-1 + z1)*(-1 + z2)*G[4, {2, 0, -1, 2, 1, 1, 2, 1, 0, 2, 0, 0, -1, 0, 
     0, 0, 0, 0}] + (3*ep^5*(-1 + z1)^2*(-1 + z2)*z2*
    G[4, {2, 0, 0, 1, 1, 1, 2, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/4, 
 6*ep^6*(-1 + z2)*G[4, {1, 0, 0, 1, 1, 1, 2, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
     0}] + (ep^5*(1 + 3*z2)*G[4, {1, 0, 0, 2, 1, 1, 2, 1, 0, 2, 0, 0, -1, 0, 
      0, 0, 0, 0}])/4 - (3*ep^5*(-1 + z1)*(-1 + z2)^2*
    G[4, {2, 0, 0, 1, 1, 1, 2, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/4 + 
  ep^4*G[4, {2, 0, 0, 2, 1, 1, 2, 1, 0, 2, -1, 0, 0, 0, -1, 0, 0, 0}], 
 ep^5*(1 + 2*ep)*(z1 - z2)*G[4, {1, 0, 1, 0, 0, 1, 1, 1, 2, 2, 0, 0, 0, 0, 0, 
    0, 0, 0}], 3*ep^5*(1 + 2*ep)*(-1 + z1)*z2*
   G[4, {1, 0, 1, 0, 0, 1, 1, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^4*(1 + 2*ep)*z1*z2*G[4, {1, 0, 2, 0, 0, 1, 1, 1, 2, 2, -1, 0, 0, 0, 0, 
     0, 0, 0}], 5*ep^5*(-1 + z2)*G[4, {1, 0, 1, 0, 1, 1, 2, 2, 0, 2, -1, 0, 
     0, 0, 0, 0, 0, 0}] + ep^4*(1 + 3*ep)*(-1 + z1)*(-1 + z2)*
   G[4, {1, 0, 1, 0, 1, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^5*(z1 - z2)*G[4, {1, 0, 1, 0, 1, 1, 2, 2, 0, 2, -1, 0, 0, 0, 0, 0, 0, 
    0}], ep^6*(z1 - z2)*G[4, {1, 0, 1, 1, 0, 1, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0, 
    0, 0}], (5*ep^5*(-1 + z2)*G[4, {1, 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 0, 0, 0, 
      0, 0, 0, 0}])/4 - 5*ep^6*(1 + 2*z2)*
   G[4, {1, 0, 1, 1, 0, 1, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  (ep^5*(-1 + z2)*G[4, {1, 0, 1, 1, 0, 2, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/4 + ep^4*(1 + 3*ep)*z1*z2*G[4, {1, 0, 2, 1, 0, 1, 1, 0, 2, 2, 0, 
     0, 0, 0, 0, 0, 0, 0}], ep^5*(z1 - z2)*
  G[4, {1, 0, 1, 1, 0, 2, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 5*ep^5*(-1 + z2)*G[4, {1, 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 
     0}] + 20*ep^6*(-1 + z2)*G[4, {1, 0, 1, 1, 0, 1, 1, 0, 2, 2, 0, 0, 0, 0, 
     0, 0, 0, 0}] - ep^5*(-1 - 2*z2 + 3*z1*z2)*
   G[4, {1, 0, 1, 1, 0, 2, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^4*(-1 + z1)*z1*(-1 + z2)*z2*G[4, {2, 0, 1, 1, 0, 2, 1, 0, 2, 2, 0, 0, 0, 
     0, 0, 0, 0, 0}], ep^6*(z1 - z2)*
  G[4, {1, 0, 1, 1, 1, 0, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^6*(z1 - z2)*G[4, {1, 0, 1, 1, 1, 0, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 -5*ep^5*z2*G[4, {0, 1, 1, 0, 0, 1, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  20*ep^6*z2*G[4, {1, 0, 1, 1, 1, 0, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^4*(1 + 3*ep)*z1*z2*G[4, {1, 0, 1, 1, 1, 0, 2, 0, 2, 2, 0, 0, 0, 0, 0, 0, 
     0, 0}] - ep^5*z2*G[4, {1, 0, 1, 1, 2, 0, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0, 
     0, 0}], ep^5*(z1 - z2)*G[4, {1, 0, 1, 1, 2, 0, 1, 0, 2, 2, 0, 0, 0, 0, 
    0, 0, 0, 0}], ep^5*(z1 - z2)*G[4, {1, 0, 1, 1, 1, 2, 2, 0, 0, 2, 0, 0, 0, 
    0, 0, 0, 0, 0}], 
 -3*ep^5*z2*G[4, {1, 0, 1, 1, 1, 2, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^4*z1*z2*G[4, {1, 0, 2, 1, 1, 2, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^6*(z1 - z2)*G[4, {1, 1, 0, 1, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^5*z1*(z1 - z2)*z2*G[4, {1, 1, 0, 2, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 
    0, 0}], -15*ep^6*z2*G[4, {1, 1, 0, 1, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 
     0, 0}] - (15*ep^5*z2*G[4, {1, 1, 0, 1, 0, 2, 0, 2, 2, 1, 0, 0, 0, 0, 0, 
      0, 0, -1}])/4 + (3*ep^5*z1*z2*(-4 + 5*z2)*
    G[4, {1, 1, 0, 2, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/4 + 
  ep^4*(-1 + z1)*z1*(-1 + z2)*z2*G[4, {1, 1, 0, 2, 0, 2, 0, 2, 2, 1, 0, 0, 0, 
     0, 0, 0, 0, 0}], ep^5*(z1 - z2)*
  G[4, {1, 1, 0, 1, 0, 2, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, -1}], 
 -3*ep^6*z1*z2*G[4, {1, 1, 0, 1, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  (ep^5*(-3 + 4*z1)*z2*G[4, {1, 1, 0, 1, 0, 2, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 
      0, -1}])/4 + (3*ep^5*z1*z2^2*G[4, {1, 1, 0, 2, 0, 1, 0, 2, 2, 1, 0, 0, 
      0, 0, 0, 0, 0, 0}])/4 + ep^4*z1*z2*
   G[4, {1, 1, 0, 2, 0, 2, 0, 2, 2, 1, 0, 0, -1, 0, 0, 0, 0, -1}], 
 -6*ep^6*(-1 + z1)*z2*G[4, {1, 1, 0, 1, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 
     0, 0}] + (ep^5*(4 - 5*z2 + z1*z2)*G[4, {1, 1, 0, 1, 0, 2, 0, 2, 2, 1, 0, 
      0, 0, 0, 0, 0, 0, -1}])/4 + 
  (3*ep^5*(-1 + z1)*z1*z2^2*G[4, {1, 1, 0, 2, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0, 
      0, 0, 0, 0}])/4 + ep^4*(-1 + z1)*(-1 + z2)*
   G[4, {1, 1, 0, 2, 0, 2, 0, 2, 2, 1, 0, 0, 0, 0, -1, -1, 0, 0}], 
 ep^6*(z1 - z2)*G[4, {1, 1, 0, 1, 0, 1, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^6*(z1 - z2)*G[4, {1, 1, 0, 1, 1, 0, 0, 2, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 -15*ep^6*(-1 + z1)*z2*G[4, {1, 1, 0, 1, 1, 0, 0, 2, 1, 2, 0, 0, 0, 0, 0, 0, 
     0, 0}] - ep^5*(-1 + z1)*(-1 + z2)*z2*
   G[4, {1, 1, 0, 1, 2, 0, 0, 2, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^4*(1 + 3*ep)*(-1 + z1)*z1*(-1 + z2)*z2*
   G[4, {1, 2, 0, 1, 1, 0, 0, 2, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^5*(-1 + z1)*(z1 - z2)*(-1 + z2)*G[4, {1, 1, 0, 1, 2, 0, 0, 2, 1, 2, 0, 0, 
    0, 0, 0, 0, 0, 0}], 
 15*ep^5*(-1 + z2)*G[4, {0, 1, 1, 0, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
     0}] + 60*ep^6*(-1 + z2)*G[4, {1, 1, 0, 1, 1, 0, 0, 2, 1, 2, 0, 0, 0, 0, 
     0, 0, 0, 0}] - 4*ep^5*(-1 + z1)*(-1 + z2)*(-3 + 4*z2)*
   G[4, {1, 1, 0, 1, 2, 0, 0, 2, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^4*(-1 + z1)*z1*(-1 + z2)*z2*G[4, {1, 1, 0, 2, 2, 0, 0, 2, 1, 2, 0, 0, 0, 
     0, 0, 0, 0, 0}], ep^5*(-1 + z1)*(z1 - z2)*(-1 + z2)*
  G[4, {1, 1, 0, 1, 2, 1, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 -4*ep^5*(-1 + z1)*(-1 + z2)*z2*G[4, {1, 1, 0, 1, 2, 1, 0, 2, 0, 2, 0, 0, 0, 
     0, 0, 0, 0, 0}] + ep^4*(-1 + z1)*z1*(-1 + z2)*z2*
   G[4, {1, 1, 0, 2, 2, 1, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 2*ep^5*(-1 + z1)*(-1 + z2)*z2*G[4, {1, 1, 0, 1, 2, 1, 0, 2, 0, 2, 0, 0, 0, 
     0, 0, 0, 0, 0}] + ep^4*(-1 + z1)*(-1 + z2)*
   G[4, {1, 1, 0, 1, 2, 2, 0, 2, 0, 2, 0, 0, 0, 0, -1, 0, 0, 0}], 
 ep^6*(z1 - z2)*G[4, {1, 1, 1, 0, 0, 1, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 (5*ep^5*(-1 + z2)*G[4, {0, 1, 1, 0, 0, 1, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/4 - 5*ep^6*(1 - 4*z2 + 3*z1*z2)*
   G[4, {1, 1, 1, 0, 0, 1, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  (ep^5*(-1 + z1)*(-1 + z2)^2*G[4, {1, 1, 1, 0, 0, 2, 0, 1, 2, 2, 0, 0, 0, 0, 
      0, 0, 0, 0}])/4 + ep^4*(1 + 3*ep)*(-1 + z1)*z1*(-1 + z2)*z2*
   G[4, {2, 1, 1, 0, 0, 1, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^5*(-1 + z1)*(z1 - z2)*(-1 + z2)*G[4, {1, 1, 1, 0, 0, 2, 0, 1, 2, 2, 0, 0, 
    0, 0, 0, 0, 0, 0}], 
 5*ep^5*(-1 + z2)*G[4, {0, 1, 1, 0, 0, 1, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 
     0}] + 20*ep^6*(-1 + z2)*G[4, {1, 1, 1, 0, 0, 1, 0, 1, 2, 2, 0, 0, 0, 0, 
     0, 0, 0, 0}] - ep^5*(-1 + z1)*(-1 + z2)*(-1 + 4*z2)*
   G[4, {1, 1, 1, 0, 0, 2, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^4*(-1 + z1)*z1*(-1 + z2)*z2*G[4, {1, 1, 2, 0, 0, 2, 0, 1, 2, 2, 0, 0, 0, 
     0, 0, 0, 0, 0}], ep^6*(z1 - z2)*
  G[4, {1, 1, 1, 0, 1, 0, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 (ep^5*z2*G[4, {0, 1, 1, 0, 1, 0, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/3 - 
  (4*ep^5*z2*G[4, {1, 0, 1, 0, 1, 0, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   3 - 4*ep^6*(-4 + 5*z1)*z2*G[4, {1, 1, 1, 0, 1, 0, 0, 1, 2, 2, 0, 0, 0, 0, 
     0, 0, 0, 0}] + ep^4*(1 + 3*ep)*(-1 + z1)*z1*(-1 + z2)*z2*
   G[4, {1, 2, 1, 0, 1, 0, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^5*(-1 + z1)*(z1 - z2)*(-1 + z2)*G[4, {1, 1, 1, 0, 2, 1, 0, 2, 0, 2, 0, 0, 
    0, 0, 0, 0, 0, 0}], -4*ep^5*(-1 + z1)*(-1 + z2)*z2*
   G[4, {1, 1, 1, 0, 2, 1, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^4*(-1 + z1)*z1*(-1 + z2)*z2*G[4, {1, 1, 2, 0, 2, 1, 0, 2, 0, 2, 0, 0, 0, 
     0, 0, 0, 0, 0}], ep^5*z1*(z1 - z2)*z2*
  G[4, {1, 1, 2, 1, 0, 1, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 4*ep^5*z1*(-1 + z2)*z2*G[4, {1, 1, 2, 1, 0, 1, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 
     0, 0}] + ep^4*(-1 + z1)*z1*(-1 + z2)*z2*
   G[4, {1, 1, 2, 1, 0, 2, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^5*(-1 + z1)*z1*z2^2*G[4, {1, 1, 2, 1, 0, 1, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 
     0, 0}] + ep^4*(-1 + z1)*z1*(-1 + z2)*z2*
   G[4, {1, 1, 2, 1, 0, 2, 0, 0, 2, 2, 0, 0, 0, 0, 0, -1, 0, 0}], 
 ep^5*z1*(z1 - z2)*z2*G[4, {1, 1, 2, 1, 1, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 
    0, 0}], 4*ep^5*z1*(-1 + z2)*z2*G[4, {1, 1, 2, 1, 1, 0, 0, 0, 2, 2, 0, 0, 
     0, 0, 0, 0, 0, 0}] + ep^4*(-1 + z1)*z1*(-1 + z2)*z2*
   G[4, {1, 1, 2, 1, 2, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^4*(-1 + z1)*z1*(-1 + z2)*z2*G[4, {1, 1, 2, 1, 2, 2, 0, 0, 0, 2, 0, 0, 0, 
    0, 0, 0, 0, 0}], ep^6*(-1 + 2*ep)*(-1 + 5*ep)*
  G[4, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^7*(z1 - z2)*G[4, {0, 1, 0, 1, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 -2*ep^6*z2*G[4, {0, 1, 0, 2, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^6*(-1 + 5*ep)*(-1 + 6*ep)*G[4, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 
     0, 0, 0, 0, 0}] + 3*ep^6*(1 + ep)*z2*
   G[4, {0, 1, 1, 1, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  3*ep^6*z2*G[4, {0, 1, 1, 1, 0, 1, 2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  (ep^6*z2*G[4, {0, 1, 1, 1, 0, 1, 2, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/2 + 
  ep^7*(-1 + z2)*G[4, {0, 1, 1, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
     0}] - 2*ep^6*z2*G[4, {0, 1, 2, 0, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 
     0}] - ep^7*(-1 + z1)*z2*G[4, {0, 2, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 
     0, 0, 0, 0}], ep^6*(1 + ep)*(z1 - z2)*
  G[4, {0, 1, 1, 1, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^7*(z1 - z2)*G[4, {0, 1, 1, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 -((-1 + ep)*ep^6*(z1 - z2)*G[4, {0, 1, 1, 1, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0, 
     0, 0, 0, 0}]), ep^7*(z1 - z2)*G[4, {0, 1, 1, 1, 0, 2, 1, 1, 1, 1, 0, 0, 
    0, 0, 0, 0, 0, 0}], ep^7*(z1 - z2)*
  G[4, {0, 2, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 4*ep^5*(1 + 2*ep)*(2 + 2*z2 + z1*z2)*G[4, {0, 1, 0, 1, 0, 1, 1, 2, 2, 1, 0, 
     0, 0, 0, 0, 0, 0, 0}] + 2*ep^5*z1*z2*
   G[4, {0, 1, 0, 1, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  2*ep^5*(-1 + z1)*z2*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 
     0, 0}] - 2*ep^6*(3 + 3*z2 + 4*z1*z2)*
   G[4, {0, 1, 0, 1, 0, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  4*ep^6*(2 + 3*z1)*z2*G[4, {0, 1, 0, 2, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 
     0, 0}] - 2*ep^5*(4 - z2 + 2*z1*z2)*
   G[4, {0, 1, 0, 2, 0, 1, 1, 2, 2, 1, 0, 0, 0, -1, 0, 0, 0, 0}] - 
  (ep^5*(8 - 11*z2 + 3*z1*z2)*G[4, {0, 1, 1, 0, 0, 1, 0, 2, 2, 2, 0, 0, 0, 0, 
      0, 0, 0, 0}])/2 - ep^5*(1 + 2*ep)*(8 + z2 + z1*z2)*
   G[4, {0, 1, 1, 0, 0, 1, 2, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  (ep^5*(8 - 7*z2 + 3*z1*z2)*G[4, {0, 1, 1, 0, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 
      0, 0, 0, 0}])/2 - ep^6*(4 - 7*z2 + 3*z1*z2)*
   G[4, {0, 1, 1, 0, 0, 2, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  5*ep^5*(-1 + z1)*z2*G[4, {0, 1, 1, 0, 0, 2, 2, 1, 1, 2, 0, 0, 0, 0, 0, 0, 
     -1, 0}] + 16*ep^7*(-1 + z1*z2)*G[4, {0, 1, 1, 1, 0, 1, 1, 1, 1, 2, 0, 0, 
     0, 0, 0, 0, 0, 0}] + 8*(-1 + ep)*ep^6*(1 - 2*z2 + z1*z2)*
   G[4, {0, 1, 1, 1, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  4*ep^6*(1 + ep)*(1 + 4*z1)*z2*G[4, {0, 1, 1, 1, 0, 1, 1, 2, 1, 1, 0, 0, 0, 
     0, 0, 0, 0, 0}] + 4*ep^6*(1 + 14*z1)*z2*
   G[4, {0, 1, 1, 1, 0, 1, 2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  4*ep^5*(2 - 5*z2 + 3*z1*z2)*G[4, {0, 1, 1, 1, 0, 1, 2, 0, 2, 2, 0, -1, 0, 
     0, 0, 0, 0, 0}] - 2*ep^6*(-1 + 4*z1)*z2*
   G[4, {0, 1, 1, 1, 0, 1, 2, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^4*(1 + 2*ep)*(1 + 3*ep)*z1*z2*G[4, {0, 1, 1, 1, 0, 1, 2, 1, 1, 2, 0, 0, 
     0, 0, 0, 0, 0, 0}] - 4*ep^7*(-1 + z2)*
   G[4, {0, 1, 1, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  ep^6*(-8 + 15*z2 + 13*z1*z2)*G[4, {0, 1, 2, 0, 0, 1, 1, 1, 1, 2, 0, 0, 0, 
     0, 0, 0, 0, 0}] + 4*ep^7*(-1 + z1)*z2*
   G[4, {0, 2, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  4*ep^5*(-1 + z1)*z1*z2^2*G[4, {0, 2, 1, 1, 0, 1, 2, 0, 1, 2, 0, 0, 0, 0, 0, 
     0, 0, 0}], 4*ep^5*(1 + 2*ep)*(-4 + 3*z2 + z1*z2)*
   G[4, {0, 1, 0, 1, 0, 1, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  (ep^5*(-3 - z2 + 4*z1*z2)*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 
      0, 0, 0, 0}])/2 - 2*ep^5*(-3 + 2*z2 + z1*z2)*
   G[4, {0, 1, 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  4*ep^6*(-3 + z2 + 2*z1*z2)*G[4, {0, 1, 0, 1, 0, 2, 1, 2, 1, 1, 0, 0, 0, 0, 
     0, 0, 0, 0}] - 6*ep^6*(3 + 5*z2 + 2*z1*z2)*
   G[4, {0, 1, 0, 2, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  ep^5*(1 - 5*z2 + 4*z1*z2)*G[4, {0, 1, 0, 2, 0, 1, 1, 2, 2, 1, 0, 0, 0, -1, 
     0, 0, 0, 0}] - (3*ep^5*(-1 + z1*z2)*
    G[4, {0, 1, 1, 0, 0, 1, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/2 - 
  ep^5*(1 + 2*ep)*(-4 + 3*z2 + z1*z2)*G[4, {0, 1, 1, 0, 0, 1, 2, 1, 1, 2, 0, 
     0, 0, 0, 0, 0, 0, 0}] + (ep^5*(-1 - 2*z2 + 3*z1*z2)*
    G[4, {0, 1, 1, 0, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/2 - 
  ep^6*(1 - 4*z2 + 3*z1*z2)*G[4, {0, 1, 1, 0, 0, 2, 1, 1, 1, 2, 0, 0, 0, 0, 
     0, 0, 0, 0}] - ep^5*(3 - 8*z2 + 5*z1*z2)*
   G[4, {0, 1, 1, 0, 0, 2, 2, 1, 1, 2, 0, 0, 0, 0, 0, 0, -1, 0}] + 
  ep^7*(-5 + 19*z2 + 16*z1*z2)*G[4, {0, 1, 1, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0, 
     0, 0, 0, 0, 0}] + (-1 + ep)*ep^6*(3 - 11*z2 + 8*z1*z2)*
   G[4, {0, 1, 1, 1, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^6*(1 + ep)*(3 + 21*z2 + 16*z1*z2)*
   G[4, {0, 1, 1, 1, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^6*(3 + z2 + 56*z1*z2)*G[4, {0, 1, 1, 1, 0, 1, 2, 0, 1, 2, 0, 0, 0, 0, 0, 
     0, 0, 0}] + (ep^5*(5 - 29*z2 + 24*z1*z2)*
    G[4, {0, 1, 1, 1, 0, 1, 2, 0, 2, 2, 0, -1, 0, 0, 0, 0, 0, 0}])/2 - 
  (ep^6*(-3 + 17*z2 + 16*z1*z2)*G[4, {0, 1, 1, 1, 0, 1, 2, 1, 0, 2, 0, 0, 0, 
      0, 0, 0, 0, 0}])/2 - 2*ep^7*(-1 + z2)*
   G[4, {0, 1, 1, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^4*(1 + ep)*(1 + 3*ep)*z1*z2*G[4, {0, 1, 1, 2, 0, 1, 2, 1, 1, 1, 0, 0, 0, 
     0, 0, 0, 0, 0}] - ep^6*(-2 + 19*z2 + 13*z1*z2)*
   G[4, {0, 1, 2, 0, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^7*(-3 - z2 + 4*z1*z2)*G[4, {0, 2, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 
     0, 0, 0}] - (ep^5*z1*z2*(3 - 11*z2 + 8*z1*z2)*
    G[4, {0, 2, 1, 1, 0, 1, 2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/2, 
 ep^6*(z1 - z2)*G[4, {0, 1, 1, 1, 1, 1, 2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^7*(z1 - z2)*G[4, {0, 1, 1, 1, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^5*(1 + ep)*(z1 - z2)*G[4, {0, 1, 1, 1, 1, 1, 1, 2, 0, 2, 0, 0, 0, 0, 0, 
    0, 0, 0}], 
 (ep^5*(-5 + 4*z1)*z2*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 
      0, 0}])/12 - (ep^6*(9 - 10*z2 + 2*z1*z2)*
    G[4, {0, 1, 0, 1, 1, 1, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/3 - 
  (ep^5*(-13 + 8*z1)*z2*G[4, {0, 1, 0, 2, 1, 1, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0, 
      0, 0}])/12 - (ep^5*(-5 + 4*z1)*z2*
    G[4, {0, 1, 1, 0, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/8 + 
  (ep^6*(4 - 5*z2 + 2*z1*z2)*G[4, {0, 1, 1, 0, 1, 1, 1, 2, 0, 2, 0, 0, 0, 0, 
      0, 0, 0, 0}])/2 - ep^6*z1*z2*G[4, {0, 1, 1, 1, 0, 1, 2, 1, 0, 2, 0, 0, 
     0, 0, 0, 0, 0, 0}] + 2*ep^7*(-3 + z1*z2)*
   G[4, {0, 1, 1, 1, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  (2*ep^5*(1 + ep)*(-2 + z1)*z2*G[4, {0, 1, 1, 1, 1, 1, 1, 2, 0, 2, 0, 0, 0, 
      0, 0, 0, 0, 0}])/3 + 
  (ep^5*(-3 + 2*z1)*z2*G[4, {0, 1, 1, 1, 1, 2, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 
      0, 0}])/2 - (-1 + ep)*ep^5*(-1 + z1)*(-1 + z2)*
   G[4, {0, 1, 1, 1, 2, 1, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  (ep^5*(-7 + 4*z1)*z2*G[4, {0, 1, 2, 0, 1, 1, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0, 
      0, 0}])/8, 2*ep^6*(-1 + z2)*G[4, {0, 1, 1, 0, 0, 2, 1, 1, 1, 2, 0, 0, 
     0, 0, 0, 0, 0, 0}] + 2*ep^6*(-1 + z2)*
   G[4, {1, 0, 0, 1, 0, 2, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^6*(-1 + 5*ep)*(-1 + 6*ep)*G[4, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
     0, 0, 0, 0, 0}] - 3*ep^6*(1 + ep)*(-1 + z2)*
   G[4, {1, 0, 0, 1, 1, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  (ep^6*(-1 + z2)*G[4, {1, 0, 0, 1, 1, 1, 2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/2 - 3*ep^6*(-1 + z2)*G[4, {1, 0, 0, 1, 1, 1, 2, 1, 0, 2, 0, 0, 0, 
     0, 0, 0, 0, 0}] - ep^7*z2*G[4, {1, 0, 0, 2, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
     0, 0, 0, 0, 0}] - ep^7*(-1 + z1)*z2*
   G[4, {2, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^6*(1 + ep)*(z1 - z2)*G[4, {1, 0, 0, 1, 1, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 
    0, 0, 0}], ep^7*(z1 - z2)*G[4, {1, 0, 0, 1, 1, 1, 1, 1, 1, 2, 0, 0, 0, 0, 
    0, 0, 0, 0}], -((-1 + ep)*ep^6*(z1 - z2)*
   G[4, {1, 0, 0, 1, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}]), 
 ep^7*(z1 - z2)*G[4, {1, 0, 0, 2, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^7*(z1 - z2)*G[4, {2, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 (-3*ep^5*(2 - 3*z2 + z1*z2)*G[4, {0, 1, 1, 0, 0, 1, 0, 2, 2, 2, 0, 0, 0, 0, 
      0, 0, 0, 0}])/2 - ep^5*(1 + 2*ep)*(10 - 3*z2 + z1*z2)*
   G[4, {0, 1, 1, 0, 0, 1, 2, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  (ep^5*(10 - 13*z2 + 3*z1*z2)*G[4, {0, 1, 1, 0, 0, 1, 2, 2, 0, 2, 0, 0, 0, 
      0, 0, 0, 0, 0}])/2 - ep^6*(30 - 49*z2 + 19*z1*z2)*
   G[4, {0, 1, 1, 0, 0, 2, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  5*ep^5*(-1 + z1)*z2*G[4, {0, 1, 1, 0, 0, 2, 2, 1, 1, 2, 0, 0, 0, 0, 0, 0, 
     -1, 0}] + ep^6*(10 - 9*z2 + 3*z1*z2)*
   G[4, {0, 1, 2, 0, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  4*ep^5*(1 + 2*ep)*(5 - 4*z2 + z1*z2)*
   G[4, {1, 0, 0, 1, 0, 1, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  2*ep^5*(1 - 2*z2 + z1*z2)*G[4, {1, 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 0, 0, 0, 
     0, 0, 0, 0}] - 2*ep^5*(-1 + z1)*z2*
   G[4, {1, 0, 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  4*ep^6*(5 - 8*z2 + 3*z1*z2)*G[4, {1, 0, 0, 1, 0, 2, 1, 1, 2, 1, 0, 0, 0, 0, 
     0, 0, 0, 0}] - 2*ep^5*(5 - 3*z2 + 2*z1*z2)*
   G[4, {1, 0, 0, 1, 0, 2, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, -1, 0}] + 
  16*ep^7*(-2 + z1)*z2*G[4, {1, 0, 0, 1, 1, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 
     0, 0}] + 4*ep^6*(1 + ep)*(5 - 9*z2 + 4*z1*z2)*
   G[4, {1, 0, 0, 1, 1, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  8*(-1 + ep)*ep^6*z1*z2*G[4, {1, 0, 0, 1, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 
     0, 0, 0}] - 2*ep^6*(3 - 7*z2 + 4*z1*z2)*
   G[4, {1, 0, 0, 1, 1, 1, 2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  4*ep^6*(15 - 25*z2 + 2*z1*z2)*G[4, {1, 0, 0, 1, 1, 1, 2, 1, 0, 2, 0, 0, 0, 
     0, 0, 0, 0, 0}] + ep^4*(1 + 2*ep)*(1 + 3*ep)*(-1 + z1)*(-1 + z2)*
   G[4, {1, 0, 0, 1, 1, 1, 2, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  2*ep^6*(10 - 11*z2 + 4*z1*z2)*G[4, {1, 0, 0, 2, 0, 1, 1, 1, 2, 1, 0, 0, 0, 
     0, 0, 0, 0, 0}] + 4*ep^7*z2*G[4, {1, 0, 0, 2, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
     0, 0, 0, 0, 0}] + 2*ep^5*(-1 + 3*z1)*z2*
   G[4, {1, 0, 0, 2, 1, 1, 2, 1, 0, 2, 0, 0, -1, 0, 0, 0, 0, 0}] + 
  4*ep^7*(-1 + z1)*z2*G[4, {2, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
     0, 0}] + 2*ep^5*(-1 + z1)*(1 + z1)*(-1 + z2)*z2*
   G[4, {2, 0, 0, 1, 1, 1, 2, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 (-3*ep^5*(-1 + z1)*z2*G[4, {0, 1, 1, 0, 0, 1, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 
      0, 0}])/2 - ep^5*(1 + 2*ep)*(-5 + z1)*z2*
   G[4, {0, 1, 1, 0, 0, 1, 2, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  (ep^5*(-1 + 3*z1)*z2*G[4, {0, 1, 1, 0, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 
      0, 0}])/2 - ep^6*(30 - 52*z2 + 19*z1*z2)*
   G[4, {0, 1, 1, 0, 0, 2, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  ep^5*(-2 + 5*z1)*z2*G[4, {0, 1, 1, 0, 0, 2, 2, 1, 1, 2, 0, 0, 0, 0, 0, 0, 
     -1, 0}] + ep^6*(-5 + 3*z1)*z2*G[4, {0, 1, 2, 0, 0, 1, 1, 1, 1, 2, 0, 0, 
     0, 0, 0, 0, 0, 0}] + 4*ep^5*(1 + 2*ep)*(-5 + z1)*z2*
   G[4, {1, 0, 0, 1, 0, 1, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  (ep^5*(-7 + 4*z1)*z2*G[4, {1, 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 0, 0, 0, 0, 0, 
      0, 0}])/2 - 2*ep^5*(-4 + z1)*z2*G[4, {1, 0, 0, 1, 0, 1, 2, 2, 2, 0, 0, 
     0, 0, 0, 0, 0, 0, 0}] - 6*ep^6*(10 - 9*z2 + 2*z1*z2)*
   G[4, {1, 0, 0, 1, 0, 2, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  ep^5*(-3 + 4*z1)*z2*G[4, {1, 0, 0, 1, 0, 2, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, 
     -1, 0}] + ep^7*(30 - 51*z2 + 16*z1*z2)*
   G[4, {1, 0, 0, 1, 1, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^6*(1 + ep)*(40 - 53*z2 + 16*z1*z2)*
   G[4, {1, 0, 0, 1, 1, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  (-1 + ep)*ep^6*(-5 + 8*z1)*z2*G[4, {1, 0, 0, 1, 1, 1, 1, 2, 1, 1, 0, 0, 0, 
     0, 0, 0, 0, 0}] - (ep^6*(30 - 49*z2 + 16*z1*z2)*
    G[4, {1, 0, 0, 1, 1, 1, 2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/2 + 
  ep^6*(60 - 75*z2 + 8*z1*z2)*G[4, {1, 0, 0, 1, 1, 1, 2, 1, 0, 2, 0, 0, 0, 0, 
     0, 0, 0, 0}] + ep^4*(1 + ep)*(1 + 3*ep)*(-1 + z1)*(-1 + z2)*
   G[4, {1, 0, 0, 1, 1, 2, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  4*ep^6*(-5 + 2*z1)*z2*G[4, {1, 0, 0, 2, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 
     0, 0}] + 2*ep^7*z2*G[4, {1, 0, 0, 2, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
     0, 0}] + (ep^5*(-19 + 24*z1)*z2*G[4, {1, 0, 0, 2, 1, 1, 2, 1, 0, 2, 0, 
      0, -1, 0, 0, 0, 0, 0}])/4 + ep^7*(-7 + 4*z1)*z2*
   G[4, {2, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  (ep^5*(-1 + z1)*(-9 + 8*z1)*(-1 + z2)*z2*
    G[4, {2, 0, 0, 1, 1, 1, 2, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/4, 
 ep^7*(z1 - z2)*G[4, {1, 0, 1, 1, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^7*(z1 - z2)*G[4, {1, 0, 1, 1, 1, 1, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^5*(1 + ep)*(z1 - z2)*G[4, {1, 0, 1, 1, 1, 1, 1, 0, 2, 2, 0, 0, 0, 0, 0, 
    0, 0, 0}], 
 -(ep^5*(-1 - 3*z2 + 4*z1*z2)*G[4, {0, 1, 1, 0, 0, 1, 0, 2, 2, 2, 0, 0, 0, 0, 
       0, 0, 0, 0}])/8 + (ep^5*(-1 - 3*z2 + 4*z1*z2)*
    G[4, {1, 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/12 - 
  ep^6*(1 - 2*z2 + z1*z2)*G[4, {1, 0, 0, 1, 1, 1, 2, 0, 1, 2, 0, 0, 0, 0, 0, 
     0, 0, 0}] - (ep^6*(1 + 6*z2 + 2*z1*z2)*
    G[4, {1, 0, 1, 1, 0, 1, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/3 - 
  (ep^5*(-5 - 3*z2 + 8*z1*z2)*G[4, {1, 0, 1, 1, 0, 2, 1, 0, 2, 2, 0, 0, 0, 0, 
      0, 0, 0, 0}])/12 + (ep^6*(1 + z2 + 2*z1*z2)*
    G[4, {1, 0, 1, 1, 1, 0, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/2 + 
  2*ep^7*(-2 - 2*z2 + z1*z2)*G[4, {1, 0, 1, 1, 1, 1, 1, 0, 1, 2, 0, 0, 0, 0, 
     0, 0, 0, 0}] + (2*ep^5*(1 + ep)*(-1 + z1*z2)*
    G[4, {1, 0, 1, 1, 1, 1, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/3 + 
  (ep^5*(-1 - z2 + 2*z1*z2)*G[4, {1, 0, 1, 1, 1, 2, 2, 0, 0, 2, 0, 0, 0, 0, 
      0, 0, 0, 0}])/2 - (ep^5*(-3 - z2 + 4*z1*z2)*
    G[4, {1, 0, 1, 1, 2, 0, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/8 - 
  (-1 + ep)*ep^5*z1*z2*G[4, {1, 0, 2, 1, 1, 1, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 
     0, 0}], ep^6*(z1 - z2)*G[4, {1, 0, 1, 1, 1, 1, 2, 1, 0, 2, 0, 0, 0, 0, 
    0, 0, 0, 0}], -6*ep^5*(1 + 2*ep)*(-1 + z1)*z2*
   G[4, {0, 1, 0, 1, 0, 1, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  ep^5*(-1 + z1)*z2*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
     0}] + ep^5*(-1 + z1)*z2*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 0, 0, 
     0, 0, 0, 0}] + 4*ep^6*(-1 + z1)*z2*
   G[4, {0, 1, 0, 1, 0, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  2*ep^6*(-1 + z1)*z2*G[4, {0, 1, 0, 2, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 
     0, 0}] + 2*ep^5*(-1 + z1)*z2*G[4, {0, 1, 0, 2, 0, 1, 1, 2, 2, 1, 0, 0, 
     0, -1, 0, 0, 0, 0}] - 6*ep^5*(1 + 2*ep)*(-1 + z1)*z2*
   G[4, {1, 0, 0, 1, 0, 1, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  ep^5*(-1 + z1)*z2*G[4, {1, 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 
     0}] + ep^5*(-1 + z1)*z2*G[4, {1, 0, 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 0, 0, 
     0, 0, 0, 0}] - 2*ep^6*(-1 + z1)*z2*
   G[4, {1, 0, 0, 1, 0, 2, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  2*ep^5*(-1 + z1)*z2*G[4, {1, 0, 0, 1, 0, 2, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, 
     -1, 0}] + 4*ep^6*(-1 + z1)*z2*G[4, {1, 0, 0, 2, 0, 1, 1, 1, 2, 1, 0, 0, 
     0, 0, 0, 0, 0, 0}] + 3*ep^6*(-1 + z1)*z2*
   G[4, {1, 1, 0, 1, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^6*(-1 + 5*ep)*(-1 + 6*ep)*G[4, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 
     0, 0, 0, 0, 0}] - 
  (ep^6*(-1 + z1)*z2*G[4, {1, 1, 0, 1, 0, 1, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}])/2 + 3*ep^6*(1 + ep)*(-1 + z1)*z2*
   G[4, {1, 1, 0, 1, 0, 1, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^7*(-1 + z2)*G[4, {1, 1, 0, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
     0}] - ep^7*z2*G[4, {1, 1, 0, 2, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
     0}], ep^6*(1 + ep)*(z1 - z2)*G[4, {1, 1, 0, 1, 0, 1, 2, 1, 1, 1, 0, 0, 
    0, 0, 0, 0, 0, 0}], -((-1 + ep)*ep^6*(z1 - z2)*
   G[4, {1, 1, 0, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}]), 
 ep^7*(z1 - z2)*G[4, {1, 1, 0, 1, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^7*(z1 - z2)*G[4, {1, 1, 0, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^7*(z1 - z2)*G[4, {1, 1, 0, 2, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 -2*ep^5*(1 + 2*ep)*(-4 - 15*z2 + 35*z1*z2)*
   G[4, {0, 1, 0, 1, 0, 1, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  2*ep^5*(-1 + 5*z1)*z2*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 
     0, 0}] + 4*ep^5*(-1 + 3*z1)*z2*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 
     0, 0, 0, 0, 0, 0}] + 2*ep^6*(-3 - 9*z2 + 20*z1*z2)*
   G[4, {0, 1, 0, 1, 0, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  4*ep^6*(-2 + 5*z1)*z2*G[4, {0, 1, 0, 2, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 
     0, 0}] + 4*ep^5*(-2 - z2 + 5*z1*z2)*
   G[4, {0, 1, 0, 2, 0, 1, 1, 2, 2, 1, 0, 0, 0, -1, 0, 0, 0, 0}] - 
  2*ep^5*(1 + 2*ep)*(-8 - 7*z2 + 35*z1*z2)*
   G[4, {1, 0, 0, 1, 0, 1, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  2*ep^5*(-1 + 5*z1)*z2*G[4, {1, 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 0, 0, 0, 0, 0, 
     0, 0}] + 4*ep^5*(-1 + 3*z1)*z2*G[4, {1, 0, 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 
     0, 0, 0, 0, 0, 0}] - 4*ep^6*(-1 + 5*z1*z2)*
   G[4, {1, 0, 0, 1, 0, 2, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  4*ep^5*(-2 - z2 + 5*z1*z2)*G[4, {1, 0, 0, 1, 0, 2, 1, 2, 2, 1, 0, 0, 0, 0, 
     0, 0, -1, 0}] + 2*ep^6*(-8 + z2 + 20*z1*z2)*
   G[4, {1, 0, 0, 2, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  4*ep^6*(-8 - 5*z2 + 15*z1*z2)*G[4, {1, 1, 0, 1, 0, 1, 0, 2, 2, 1, 0, 0, 0, 
     0, 0, 0, 0, 0}] + 8*(-1 + ep)*ep^6*
   G[4, {1, 1, 0, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  16*ep^7*(-1 + 2*z2)*G[4, {1, 1, 0, 1, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 
     0, 0}] - 2*ep^6*(1 + 3*z1)*z2*G[4, {1, 1, 0, 1, 0, 1, 1, 2, 2, 0, 0, 0, 
     0, 0, 0, 0, 0, 0}] + ep^4*(1 + 2*ep)*(1 + 3*ep)*(-1 + z1)*z1*(-1 + z2)*
   z2*G[4, {1, 1, 0, 1, 0, 1, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  4*ep^6*(1 + ep)*(-1 + 5*z1)*z2*G[4, {1, 1, 0, 1, 0, 1, 2, 1, 1, 1, 0, 0, 0, 
     0, 0, 0, 0, 0}] + 2*ep^5*(2 + z2)*
   G[4, {1, 1, 0, 1, 0, 2, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, -1}] - 
  4*ep^7*(-1 + z2)*G[4, {1, 1, 0, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
     0}] - 2*ep^5*z1*(-2 + z2)*z2*G[4, {1, 1, 0, 2, 0, 1, 0, 2, 2, 1, 0, 0, 
     0, 0, 0, 0, 0, 0}] + 4*ep^7*z2*G[4, {1, 1, 0, 2, 0, 1, 1, 1, 1, 1, 0, 0, 
     0, 0, 0, 0, 0, 0}], 
 -(ep^5*(1 + 2*ep)*(19 - 167*z2 + 180*z1*z2)*
    G[4, {0, 1, 0, 1, 0, 1, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}]) - 
  ep^5*(3 - 25*z2 + 30*z1*z2)*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 
     0, 0, 0, 0}] + (ep^5*(15 - 59*z2 + 60*z1*z2)*
    G[4, {0, 1, 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/2 + 
  2*ep^6*(7 - 59*z2 + 60*z1*z2)*G[4, {0, 1, 0, 1, 0, 2, 1, 2, 1, 1, 0, 0, 0, 
     0, 0, 0, 0, 0}] - 6*ep^6*(3 - 11*z2 + 10*z1*z2)*
   G[4, {0, 1, 0, 2, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  4*ep^5*(-13 + 15*z1)*z2*G[4, {0, 1, 0, 2, 0, 1, 1, 2, 2, 1, 0, 0, 0, -1, 0, 
     0, 0, 0}] - 10*ep^5*(1 + 2*ep)*(-1 - 4*z2 + 9*z1*z2)*
   G[4, {1, 0, 0, 1, 0, 1, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  (ep^5*(-5 - 9*z2 + 30*z1*z2)*G[4, {1, 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 0, 0, 
      0, 0, 0, 0, 0}])/2 + (ep^5*(-3 - 11*z2 + 30*z1*z2)*
    G[4, {1, 0, 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0}])/2 - 
  ep^6*(-1 - 13*z2 + 30*z1*z2)*G[4, {1, 0, 0, 1, 0, 2, 1, 1, 2, 1, 0, 0, 0, 
     0, 0, 0, 0, 0}] + ep^5*(-5 - 17*z2 + 30*z1*z2)*
   G[4, {1, 0, 0, 1, 0, 2, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, -1, 0}] + 
  2*ep^6*(-2 - 15*z2 + 30*z1*z2)*G[4, {1, 0, 0, 2, 0, 1, 1, 1, 2, 1, 0, 0, 0, 
     0, 0, 0, 0, 0}] + ep^6*(-7 - 45*z2 + 60*z1*z2)*
   G[4, {1, 1, 0, 1, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  (-1 + ep)*ep^6*(3 + 5*z2)*G[4, {1, 1, 0, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 
     0, 0, 0, 0}] + ep^7*(-5 - 9*z2 + 30*z1*z2)*
   G[4, {1, 1, 0, 1, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  (ep^6*(-3 - 11*z2 + 30*z1*z2)*G[4, {1, 1, 0, 1, 0, 1, 1, 2, 2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}])/2 + ep^6*(1 + ep)*(3 - 27*z2 + 40*z1*z2)*
   G[4, {1, 1, 0, 1, 0, 1, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  (ep^5*(5 + 19*z2)*G[4, {1, 1, 0, 1, 0, 2, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 
      -1}])/4 - 2*ep^7*(-1 + z2)*G[4, {1, 1, 0, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0, 
     0, 0, 0, 0, 0}] + (ep^5*z1*z2*(-1 + 9*z2)*
    G[4, {1, 1, 0, 2, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/4 + 
  ep^7*(-3 + 7*z2)*G[4, {1, 1, 0, 2, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
     0}] + ep^4*(1 + ep)*(1 + 3*ep)*(-1 + z1)*z1*(-1 + z2)*z2*
   G[4, {1, 2, 0, 1, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^7*(z1 - z2)*G[4, {1, 1, 0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^7*(z1 - z2)*G[4, {1, 1, 0, 1, 1, 1, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^5*(1 + ep)*(-1 + z1)*(z1 - z2)*(-1 + z2)*
  G[4, {1, 1, 0, 1, 1, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^5*(1 + ep)*(-1 + z1)*(z1 - z2)*(-1 + z2)*
  G[4, {1, 1, 0, 1, 1, 2, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 2*ep^6*(-16 + 21*z2)*G[4, {1, 1, 0, 1, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 
     0, 0}] + (5*ep^5*(-8 + 9*z2)*G[4, {1, 1, 0, 1, 0, 2, 0, 2, 2, 1, 0, 0, 
      0, 0, 0, 0, 0, -1}])/2 + 24*ep^6*(-1 + z2)*
   G[4, {1, 1, 0, 1, 1, 0, 0, 2, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  48*ep^7*(-1 + z2)*G[4, {1, 1, 0, 1, 1, 1, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
     0}] - ep^5*(1 + ep)*(-1 + z1)*(-1 + z2)*(-16 + 21*z2)*
   G[4, {1, 1, 0, 1, 1, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  2*ep^5*(1 + ep)*(-1 + z1)*(-1 + z2)*(-2 + 3*z2)*
   G[4, {1, 1, 0, 1, 1, 2, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  8*ep^5*(-1 + z1)*(-1 + z2)^2*G[4, {1, 1, 0, 1, 2, 0, 0, 2, 1, 2, 0, 0, 0, 
     0, 0, 0, 0, 0}] - 16*ep^5*(-1 + z1)*(-1 + z2)^2*
   G[4, {1, 1, 0, 1, 2, 1, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  (ep^5*z1*z2*(-4 + 3*z2)*G[4, {1, 1, 0, 2, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 
      0, 0, 0}])/2 + ep^4*(1 + ep)*(-1 + z1)*z1*(-1 + z2)*z2*
   G[4, {1, 1, 0, 2, 1, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^7*(z1 - z2)*G[4, {1, 1, 0, 1, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^6*(-1 + z1)*(z1 - z2)*(-1 + z2)*G[4, {1, 1, 0, 1, 1, 1, 1, 2, 0, 2, 0, 0, 
    0, 0, 0, 0, 0, 0}], ep^6*(z1 - z2)*
  G[4, {1, 1, 0, 2, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 (5*ep^5*z2*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/2 - 
  8*ep^6*(-3 + z2)*G[4, {0, 1, 0, 1, 1, 1, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
     0}] + ep^5*(-3 + 2*z2)*G[4, {0, 1, 0, 2, 1, 1, 1, 2, 0, 2, 0, 0, 0, 0, 
     0, 0, 0, 0}] + ep^6*(-18 + 11*z2)*
   G[4, {1, 0, 0, 1, 1, 1, 2, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  (5*ep^5*(-3 + 2*z2)*G[4, {1, 0, 0, 2, 1, 1, 2, 1, 0, 2, 0, 0, -1, 0, 0, 0, 
      0, 0}])/4 - 12*ep^7*(-1 + 2*z2)*G[4, {1, 1, 0, 1, 1, 1, 1, 1, 0, 2, 0, 
     0, 0, 0, 0, 0, 0, 0}] + ep^6*(-1 + z1)*(-1 + z2)*(-3 + 2*z2)*
   G[4, {1, 1, 0, 1, 1, 1, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  4*ep^5*(-1 + z1)*(-1 + z2)*G[4, {1, 1, 0, 1, 2, 1, 0, 2, 0, 2, 0, 0, 0, 0, 
     0, 0, 0, 0}] - ep^6*(3 - 10*z2 + 6*z1*z2)*
   G[4, {1, 1, 0, 2, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  (ep^5*(-1 + z1)*(-1 + z2)*(-9 + 10*z2)*
    G[4, {2, 0, 0, 1, 1, 1, 2, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/4 + 
  ep^4*(1 + ep)*(-1 + z1)*z1*(-1 + z2)*z2*
   G[4, {2, 1, 0, 2, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^7*(z1 - z2)*G[4, {1, 1, 1, 0, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^7*(z1 - z2)*G[4, {1, 1, 1, 0, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^5*(1 + ep)*(-1 + z1)*(z1 - z2)*(-1 + z2)*
  G[4, {1, 1, 1, 0, 1, 1, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 -(ep^5*(-1 + 5*z2)*G[4, {0, 1, 1, 0, 0, 1, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 
       0}])/4 + (ep^5*(-1 + 4*z2)*G[4, {0, 1, 1, 0, 1, 0, 0, 2, 2, 2, 0, 0, 
      0, 0, 0, 0, 0, 0}])/3 - 
  ep^6*G[4, {0, 1, 1, 0, 1, 1, 0, 2, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  (ep^5*(-5 + 17*z2)*G[4, {1, 0, 1, 0, 1, 0, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/6 + ep^6*(-1 + 4*z2 + 3*z1*z2)*
   G[4, {1, 1, 1, 0, 0, 1, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  (ep^5*(-1 + z1)*(-1 + z2)*(-3 + 11*z2)*
    G[4, {1, 1, 1, 0, 0, 2, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/4 - 
  ep^6*(-3 + 8*z2 + 4*z1*z2)*G[4, {1, 1, 1, 0, 1, 0, 0, 1, 2, 2, 0, 0, 0, 0, 
     0, 0, 0, 0}] - 6*ep^7*(1 - 4*z2 + 2*z1*z2)*
   G[4, {1, 1, 1, 0, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^5*(1 + ep)*(-1 + z1)*(-1 + z2)*(-1 + 3*z2)*
   G[4, {1, 1, 1, 0, 1, 1, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^5*(-1 + z1)*(-1 + z2)*(-1 + 4*z2)*
   G[4, {1, 1, 1, 0, 2, 1, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  (-1 + ep)*ep^5*(-1 + z1)*z1*(-1 + z2)*z2*
   G[4, {2, 1, 1, 0, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^6*(-1 + z1)*(z1 - z2)*(-1 + z2)*G[4, {1, 1, 1, 0, 1, 1, 1, 2, 0, 2, 0, 0, 
    0, 0, 0, 0, 0, 0}], ep^7*(z1 - z2)*
  G[4, {1, 1, 1, 1, 0, 1, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^5*(1 + ep)*z1*(z1 - z2)*z2*G[4, {1, 1, 1, 1, 0, 1, 0, 2, 2, 1, 0, 0, 0, 
    0, 0, 0, 0, 0}], ep^5*(1 + ep)*z1*(z1 - z2)*z2*
  G[4, {1, 1, 1, 2, 0, 1, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 -10*ep^5*z2*G[4, {0, 1, 1, 0, 0, 1, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  18*ep^6*z2*G[4, {1, 1, 0, 1, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  (15*ep^5*z2*G[4, {1, 1, 0, 1, 0, 2, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, -1}])/
   2 - (ep^5*z1*z2*(-4 + 33*z2)*G[4, {1, 1, 0, 2, 0, 1, 0, 2, 2, 1, 0, 0, 0, 
      0, 0, 0, 0, 0}])/2 - 64*ep^6*z2*G[4, {1, 1, 1, 0, 0, 1, 0, 1, 2, 2, 0, 
     0, 0, 0, 0, 0, 0, 0}] + 2*ep^5*(-1 + z1)*(-1 + z2)*z2*
   G[4, {1, 1, 1, 0, 0, 2, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  48*ep^7*z2*G[4, {1, 1, 1, 1, 0, 1, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^5*(1 + ep)*z1*z2*(-5 + 21*z2)*G[4, {1, 1, 1, 1, 0, 1, 0, 2, 2, 1, 0, 0, 
     0, 0, 0, 0, 0, 0}] + ep^4*(1 + ep)*(-1 + z1)*z1*(-1 + z2)*z2*
   G[4, {1, 1, 1, 1, 0, 2, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  2*ep^5*(1 + ep)*z1*z2*(-1 + 3*z2)*G[4, {1, 1, 1, 2, 0, 1, 0, 1, 2, 1, 0, 0, 
     0, 0, 0, 0, 0, 0}] + 16*ep^5*z1*z2^2*
   G[4, {1, 1, 2, 1, 0, 1, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^7*(z1 - z2)*G[4, {1, 1, 1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^6*z1*(z1 - z2)*z2*G[4, {1, 1, 1, 1, 0, 1, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0, 
    0, 0}], ep^6*(z1 - z2)*G[4, {1, 1, 1, 1, 0, 2, 1, 0, 1, 2, 0, 0, 0, 0, 0, 
    0, 0, 0}], -3*ep^6*(1 - 11*z2 + 10*z1*z2)*
   G[4, {0, 1, 1, 1, 0, 1, 2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  (5*ep^5*(1 - 3*z2 + 2*z1*z2)*G[4, {0, 1, 1, 1, 0, 1, 2, 0, 2, 2, 0, -1, 0, 
      0, 0, 0, 0, 0}])/2 + (3*ep^5*z1*z2*(-1 - z2 + 2*z1*z2)*
    G[4, {0, 2, 1, 1, 0, 1, 2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/2 + 
  (5*ep^5*(-1 + z2)*G[4, {1, 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/2 + 16*ep^6*(-1 + z2)*G[4, {1, 0, 1, 1, 0, 1, 1, 0, 2, 2, 0, 0, 0, 
     0, 0, 0, 0, 0}] - ep^5*(-1 - z2 + 2*z1*z2)*
   G[4, {1, 0, 1, 1, 0, 2, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  12*ep^7*(-1 + z2)*G[4, {1, 1, 1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 
     0}] + ep^6*z1*(-1 + z2)*z2*G[4, {1, 1, 1, 1, 0, 1, 1, 0, 2, 2, 0, 0, 0, 
     0, 0, 0, 0, 0}] + ep^6*(-1 - 3*z2 + 4*z1*z2)*
   G[4, {1, 1, 1, 1, 0, 2, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^4*(1 + ep)*(-1 + z1)*z1*(-1 + z2)*z2*
   G[4, {1, 1, 1, 1, 0, 2, 2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  4*ep^5*z1*(-1 + z2)*z2*G[4, {1, 1, 2, 1, 0, 1, 0, 0, 2, 2, 0, 0, 0, 0, 0, 
     0, 0, 0}], ep^7*(z1 - z2)*G[4, {1, 1, 1, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0, 
    0, 0, 0, 0, 0}], ep^5*(1 + ep)*z1*(z1 - z2)*z2*
  G[4, {1, 1, 1, 1, 1, 0, 0, 2, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^5*(-11 + 15*z2)*G[4, {0, 1, 1, 0, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
     0}] + (ep^5*(-12 + 17*z2)*G[4, {0, 1, 1, 0, 1, 0, 0, 2, 2, 2, 0, 0, 0, 
      0, 0, 0, 0, 0}])/6 - 
  (ep^5*(-3 + 4*z2)*G[4, {1, 0, 1, 0, 1, 0, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/3 - ep^6*G[4, {1, 0, 1, 1, 1, 0, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 
     0}] + ep^6*(-34 + 45*z2 + 3*z1*z2)*
   G[4, {1, 1, 0, 1, 1, 0, 0, 2, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  ep^5*(-1 + z1)*(-1 + z2)*(-8 + 11*z2)*
   G[4, {1, 1, 0, 1, 2, 0, 0, 2, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  ep^6*(9 - 16*z2 + 4*z1*z2)*G[4, {1, 1, 1, 0, 1, 0, 0, 1, 2, 2, 0, 0, 0, 0, 
     0, 0, 0, 0}] - 6*ep^7*(-1 + 2*z1*z2)*
   G[4, {1, 1, 1, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  ep^5*(1 + ep)*z1*z2*(-2 + 3*z2)*G[4, {1, 1, 1, 1, 1, 0, 0, 2, 1, 2, 0, 0, 
     0, 0, 0, 0, 0, 0}] - ep^5*z1*z2*(-3 + 4*z2)*
   G[4, {1, 1, 2, 1, 1, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  (-1 + ep)*ep^5*(-1 + z1)*z1*(-1 + z2)*z2*
   G[4, {1, 2, 1, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^6*z1*(z1 - z2)*z2*G[4, {1, 1, 1, 1, 1, 0, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0, 
    0, 0}], ep^6*z1*(z1 - z2)*z2*G[4, {1, 1, 2, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0, 
    0, 0, 0, 0, 0}], ep^6*(-1 + z1)*(z1 - z2)*(-1 + z2)*
  G[4, {1, 1, 1, 1, 2, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^6*(z1 - z2)*G[4, {1, 1, 1, 1, 1, 2, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^8*(z1 - z2)*G[4, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 4*ep^5*(1 + 2*ep)*(-1 + z1)*z2*G[4, {0, 1, 0, 1, 0, 1, 1, 2, 2, 1, 0, 0, 0, 
     0, 0, 0, 0, 0}] + (3*ep^5*(-1 + z1)*z2*
    G[4, {0, 1, 0, 1, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/2 - 
  3*ep^5*(-1 + z1)*z2*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 
     0, 0}] - 2*ep^6*(5 - 7*z2 + 2*z1*z2)*
   G[4, {0, 1, 0, 1, 0, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  4*ep^5*(1 + 2*ep)*(-1 + z1)*z2*G[4, {0, 1, 0, 1, 1, 0, 1, 2, 1, 2, 0, 0, 0, 
     0, 0, 0, 0, 0}] - ep^6*(-12 + 5*z2 + 7*z1*z2)*
   G[4, {0, 1, 0, 1, 1, 1, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  4*ep^7*(-5 + 2*z2 + 3*z1*z2)*G[4, {0, 1, 0, 1, 1, 1, 1, 2, 1, 1, 0, 0, 0, 
     0, 0, 0, 0, 0}] - 2*ep^6*(-7 + 5*z1)*z2*
   G[4, {0, 1, 0, 2, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  2*ep^5*(-2 + z1)*z2*G[4, {0, 1, 0, 2, 0, 1, 1, 2, 2, 1, 0, 0, 0, -1, 0, 0, 
     0, 0}] + 2*ep^5*(-1 + z1)*z2*G[4, {0, 1, 0, 2, 1, 1, 1, 2, 0, 2, 0, 0, 
     0, 0, 0, 0, 0, 0}] + ep^5*z2*G[4, {0, 1, 1, 0, 0, 1, 0, 2, 2, 2, 0, 0, 
     0, 0, 0, 0, 0, 0}] + ep^5*(-4 + 3*z1)*z2*
   G[4, {0, 1, 1, 0, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  (2*ep^6*(-5 - 7*z2 + 9*z1*z2)*G[4, {0, 1, 1, 0, 0, 2, 1, 1, 1, 2, 0, 0, 0, 
      0, 0, 0, 0, 0}])/3 - 2*ep^5*(-4 + 3*z1)*z2*
   G[4, {0, 1, 1, 0, 0, 2, 2, 1, 1, 2, 0, 0, 0, 0, 0, 0, -1, 0}] - 
  ep^5*(-1 + z1)*z2*G[4, {0, 1, 1, 0, 1, 0, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 
     0}] - (ep^6*(-5 - 4*z2 + 9*z1*z2)*G[4, {0, 1, 1, 0, 1, 1, 0, 2, 1, 2, 0, 
      0, 0, 0, 0, 0, 0, 0}])/3 - 
  (3*ep^6*(2 - 3*z2 + z1*z2)*G[4, {0, 1, 1, 0, 1, 1, 1, 2, 0, 2, 0, 0, 0, 0, 
      0, 0, 0, 0}])/2 + 12*ep^7*(-1 + z1)*z2*
   G[4, {0, 1, 1, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  6*(-1 + ep)*ep^6*(-2 + z1)*z2*G[4, {0, 1, 1, 1, 0, 1, 1, 1, 2, 1, 0, 0, 0, 
     0, 0, 0, 0, 0}] + 6*ep^6*(1 + ep)*(-3 + 2*z1)*z2*
   G[4, {0, 1, 1, 1, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^6*(25 - 78*z2 + 42*z1*z2)*G[4, {0, 1, 1, 1, 0, 1, 2, 0, 1, 2, 0, 0, 0, 
     0, 0, 0, 0, 0}] + (ep^5*(5 - 33*z2 + 18*z1*z2)*
    G[4, {0, 1, 1, 1, 0, 1, 2, 0, 2, 2, 0, -1, 0, 0, 0, 0, 0, 0}])/2 - 
  (ep^6*(-7 + 9*z1)*z2*G[4, {0, 1, 1, 1, 0, 1, 2, 1, 0, 2, 0, 0, 0, 0, 0, 0, 
      0, 0}])/2 + 2*ep^7*(-5 + 3*z2)*G[4, {0, 1, 1, 1, 0, 2, 1, 1, 1, 1, 0, 
     0, 0, 0, 0, 0, 0, 0}] - 
  (5*ep^5*(-1 + z2)*G[4, {0, 1, 1, 1, 1, 0, 2, 0, 2, 2, 0, -1, 0, 0, 0, 0, 0, 
      0}])/2 - ep^7*(-4 + z2 + 3*z1*z2)*
   G[4, {0, 1, 1, 1, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  20*ep^8*(-1 + z2)*G[4, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
     0}] - ep^5*(1 + ep)*(-1 + z1)*z2*G[4, {0, 1, 1, 1, 1, 1, 1, 2, 0, 2, 0, 
     0, 0, 0, 0, 0, 0, 0}] + 3*ep^6*(1 + ep)*(-1 + z1)*z2*
   G[4, {0, 1, 1, 1, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  5*ep^6*(-1 + z2)*G[4, {0, 1, 1, 1, 1, 1, 2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 
     0}] + ep^5*(1 + ep)*(-1 + z1)*(-1 + z2)*
   G[4, {0, 1, 1, 1, 1, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  (ep^5*(5 - 8*z2 + 3*z1*z2)*G[4, {0, 1, 1, 1, 1, 2, 2, 0, 0, 2, 0, 0, 0, 0, 
      0, 0, 0, 0}])/2 - 2*ep^6*(-7 + 6*z1)*z2*
   G[4, {0, 1, 2, 0, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  (3*ep^5*(-1 + z1)*z2*G[4, {0, 1, 2, 0, 1, 1, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0, 
      0, 0}])/2 + ep^7*(-7 + 3*z1)*z2*G[4, {0, 2, 1, 1, 0, 1, 1, 1, 1, 1, 0, 
     0, 0, 0, 0, 0, 0, 0}] - (ep^5*z1*z2*(5 - 13*z2 + 6*z1*z2)*
    G[4, {0, 2, 1, 1, 0, 1, 2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/2, 
 ep^6*(1 + ep)*(z1 - z2)*G[4, {0, 1, 1, 1, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 
    0, 0, 0}], ep^8*(z1 - z2)*G[4, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 
    0, 0, 0, 0}], 3*ep^5*(-1 + z1)*z2*G[4, {0, 1, 1, 0, 0, 1, 2, 2, 0, 2, 0, 
     0, 0, 0, 0, 0, 0, 0}] - 2*ep^6*(-2 - 7*z2 + 9*z1*z2)*
   G[4, {0, 1, 1, 0, 0, 2, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  2*ep^5*(-1 - 2*z2 + 3*z1*z2)*G[4, {0, 1, 1, 0, 0, 2, 2, 1, 1, 2, 0, 0, 0, 
     0, 0, 0, -1, 0}] + 
  (10*ep^6*z2*G[4, {0, 1, 2, 0, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   3 + 4*ep^5*(1 + 2*ep)*(-1 + z1)*z2*G[4, {1, 0, 0, 1, 0, 1, 1, 2, 2, 1, 0, 
     0, 0, 0, 0, 0, 0, 0}] + 
  (3*ep^5*(-1 + z1)*z2*G[4, {1, 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 0, 0, 0, 0, 0, 
      0, 0}])/2 - 3*ep^5*(-1 + z1)*z2*G[4, {1, 0, 0, 1, 0, 1, 2, 2, 2, 0, 0, 
     0, 0, 0, 0, 0, 0, 0}] - 2*ep^6*(-2 - 3*z2 + 5*z1*z2)*
   G[4, {1, 0, 0, 1, 0, 2, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  2*ep^5*(-1 + z1*z2)*G[4, {1, 0, 0, 1, 0, 2, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, 
     -1, 0}] + 12*ep^7*(-1 + z1)*z2*G[4, {1, 0, 0, 1, 1, 1, 1, 1, 1, 2, 0, 0, 
     0, 0, 0, 0, 0, 0}] + 6*ep^6*(1 + ep)*(-1 - z2 + 2*z1*z2)*
   G[4, {1, 0, 0, 1, 1, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  6*(-1 + ep)*ep^6*(-1 + z1*z2)*G[4, {1, 0, 0, 1, 1, 1, 1, 2, 1, 1, 0, 0, 0, 
     0, 0, 0, 0, 0}] - (ep^6*(2 - 11*z2 + 9*z1*z2)*
    G[4, {1, 0, 0, 1, 1, 1, 2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/2 + 
  3*ep^6*(3 + 2*z1*z2)*G[4, {1, 0, 0, 1, 1, 1, 2, 1, 0, 2, 0, 0, 0, 0, 0, 0, 
     0, 0}] - 2*ep^6*(3 + 2*z1)*z2*G[4, {1, 0, 0, 2, 0, 1, 1, 1, 2, 1, 0, 0, 
     0, 0, 0, 0, 0, 0}] - 2*ep^7*(2 + 3*z2)*
   G[4, {1, 0, 0, 2, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  (ep^5*(-10 - 3*z2 + 18*z1*z2)*G[4, {1, 0, 0, 2, 1, 1, 2, 1, 0, 2, 0, 0, -1, 
      0, 0, 0, 0, 0}])/4 - 4*ep^5*(1 + 2*ep)*(-1 + z1)*z2*
   G[4, {1, 0, 1, 0, 0, 1, 1, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  ep^5*(-1 + z1)*z2*G[4, {1, 0, 1, 0, 1, 0, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 
     0}] + (5*ep^5*z2*G[4, {1, 0, 1, 0, 1, 1, 2, 2, 0, 2, -1, 0, 0, 0, 0, 0, 
      0, 0}])/2 - ep^6*(-19 + 7*z1)*z2*
   G[4, {1, 0, 1, 1, 0, 1, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  4*ep^7*(-8 + 3*z1)*z2*G[4, {1, 0, 1, 1, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 
     0, 0}] + 2*ep^5*(-1 + z1)*z2*G[4, {1, 0, 1, 1, 0, 2, 1, 0, 2, 2, 0, 0, 
     0, 0, 0, 0, 0, 0}] - (ep^6*(-14 + 9*z1)*z2*
    G[4, {1, 0, 1, 1, 1, 0, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/3 - 
  (3*ep^6*(1 + z1)*z2*G[4, {1, 0, 1, 1, 1, 0, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0, 
      0, 0}])/2 - ep^7*(-7 + 3*z1)*z2*G[4, {1, 0, 1, 1, 1, 1, 1, 0, 1, 2, 0, 
     0, 0, 0, 0, 0, 0, 0}] - ep^5*(1 + ep)*(-1 + z1)*z2*
   G[4, {1, 0, 1, 1, 1, 1, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  20*ep^8*z2*G[4, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  3*ep^6*(1 + ep)*(-1 + z1)*z2*G[4, {1, 0, 1, 1, 1, 1, 1, 1, 2, 1, 0, 0, 0, 
     0, 0, 0, 0, 0}] - 5*ep^6*z2*G[4, {1, 0, 1, 1, 1, 1, 2, 1, 0, 2, 0, 0, 0, 
     0, 0, 0, 0, 0}] - (ep^5*(2 + 3*z1)*z2*
    G[4, {1, 0, 1, 1, 1, 2, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/2 + 
  (3*ep^5*(-1 + z1)*z2*G[4, {1, 0, 1, 1, 2, 0, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0, 
      0, 0}])/2 + ep^5*(1 + ep)*z1*z2*G[4, {1, 0, 1, 2, 1, 1, 1, 1, 1, 1, 0, 
     0, 0, 0, 0, 0, 0, 0}] + ep^7*(-4 + z2 + 3*z1*z2)*
   G[4, {2, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  (ep^5*(-1 + z1)*(-1 + z2)*(-6 - 5*z2 + 6*z1*z2)*
    G[4, {2, 0, 0, 1, 1, 1, 2, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/4, 
 ep^6*(1 + ep)*(z1 - z2)*G[4, {1, 0, 1, 1, 1, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 
    0, 0, 0}], (-3*ep^5*(1 + 2*ep)*(-1 + z1)*z2*
    G[4, {0, 1, 0, 1, 0, 1, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/2 - 
  (ep^5*(-1 + z1)*z2*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/3 + (ep^5*(-1 + z1)*z2*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}])/4 + ep^6*(1 - 2*z2 + z1*z2)*
   G[4, {0, 1, 0, 1, 0, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  (ep^6*(3 - 7*z2 + 4*z1*z2)*G[4, {0, 1, 0, 1, 1, 1, 1, 2, 0, 2, 0, 0, 0, 0, 
      0, 0, 0, 0}])/3 + 2*ep^7*(-1 + z2)*
   G[4, {0, 1, 0, 1, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  (ep^6*(-1 + z1)*z2*G[4, {0, 1, 0, 2, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
      0}])/2 + (ep^5*(-1 + z1)*z2*G[4, {0, 1, 0, 2, 0, 1, 1, 2, 2, 1, 0, 0, 
      0, -1, 0, 0, 0, 0}])/2 + 
  (ep^5*(-1 + z1)*z2*G[4, {0, 1, 0, 2, 1, 1, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/12 + (ep^5*(-1 + z1)*z2*G[4, {0, 1, 1, 0, 0, 1, 0, 2, 2, 2, 0, 0, 
      0, 0, 0, 0, 0, 0}])/4 + (3*ep^5*(1 + 2*ep)*(-1 + z1)*z2*
    G[4, {0, 1, 1, 0, 0, 1, 2, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/2 - 
  (ep^5*(-3 + 2*z2 + z1*z2)*G[4, {0, 1, 1, 0, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 
      0, 0, 0, 0}])/4 + (ep^6*(4 - 5*z2 + z1*z2)*
    G[4, {0, 1, 1, 0, 0, 2, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/2 - 
  (ep^5*(-1 + z1)*z2*G[4, {0, 1, 1, 0, 0, 2, 2, 1, 1, 2, 0, 0, 0, 0, 0, 0, 
      -1, 0}])/2 - (ep^6*(-1 + z1)*z2*G[4, {0, 1, 2, 0, 0, 1, 1, 1, 1, 2, 0, 
      0, 0, 0, 0, 0, 0, 0}])/2 - 6*ep^5*(1 + 2*ep)*(-1 + z1)*z2*
   G[4, {1, 0, 0, 1, 0, 1, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  ep^5*(-1 + z1)*z2*G[4, {1, 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 
     0}] + ep^5*(-1 + z1)*z2*G[4, {1, 0, 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 0, 0, 
     0, 0, 0, 0}] - (ep^6*(-1 - 3*z2 + 4*z1*z2)*
    G[4, {1, 0, 0, 1, 0, 2, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/2 + 
  2*ep^5*(-1 + z1)*z2*G[4, {1, 0, 0, 1, 0, 2, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, 
     -1, 0}] + (5*ep^7*(-1 + z2)*G[4, {1, 0, 0, 1, 1, 1, 1, 1, 1, 2, 0, 0, 0, 
      0, 0, 0, 0, 0}])/2 + (3*ep^6*(1 + ep)*(-1 + z2)*
    G[4, {1, 0, 0, 1, 1, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/2 - 
  (ep^6*(-1 + z2)*G[4, {1, 0, 0, 1, 1, 1, 2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/2 + (ep^6*(-9 + 5*z2 + 4*z1*z2)*
    G[4, {1, 0, 0, 1, 1, 1, 2, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/3 + 
  4*ep^6*(-1 + z1)*z2*G[4, {1, 0, 0, 2, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 
     0, 0}] - (ep^5*(-1 + z1)*z2*G[4, {1, 0, 0, 2, 1, 1, 2, 1, 0, 2, 0, 0, 
      -1, 0, 0, 0, 0, 0}])/6 + 2*ep^6*(-1 + z1*z2)*
   G[4, {1, 1, 0, 1, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  (5*ep^7*(-1 + z1)*z2*G[4, {1, 1, 0, 1, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/2 - (3*ep^6*(-1 + z1)*z2*G[4, {1, 1, 0, 1, 0, 1, 1, 2, 2, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}])/4 + ep^6*(1 + ep)*(-1 + z1)*z2*
   G[4, {1, 1, 0, 1, 0, 1, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  (3*ep^5*(-1 + z2)*G[4, {1, 1, 0, 1, 0, 2, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 
      -1}])/2 + (ep^7*(-1 + z2)*G[4, {1, 1, 0, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0, 
      0, 0, 0, 0, 0}])/2 - ep^6*(-1 + z1*z2)*
   G[4, {1, 1, 0, 1, 1, 0, 0, 2, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  2*ep^7*(-1 + z1)*z2*G[4, {1, 1, 0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 
     0, 0}] - ep^7*(-1 + z1*z2)*G[4, {1, 1, 0, 1, 1, 1, 0, 2, 1, 1, 0, 0, 0, 
     0, 0, 0, 0, 0}] - ep^5*(1 + ep)*(-1 + z1)*(-1 + z2)^2*
   G[4, {1, 1, 0, 1, 1, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  ep^7*(1 - 2*z2 + z1*z2)*G[4, {1, 1, 0, 1, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0, 0, 
     0, 0, 0}] - ep^7*(-1 + 8*ep)*(-1 + z1)*(-1 + z2)*
   G[4, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  (ep^6*(-1 + z1)^2*(-1 + z2)*z2*G[4, {1, 1, 0, 1, 1, 1, 1, 2, 0, 2, 0, 0, 0, 
      0, 0, 0, 0, 0}])/3 - (ep^5*(1 + ep)*(-1 + z1)*(-1 + z2)^2*
    G[4, {1, 1, 0, 1, 1, 2, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/2 - 
  (ep^6*(1 + ep)*(-1 + z1)*(-1 + z2)^2*G[4, {1, 1, 0, 1, 1, 2, 1, 1, 1, 1, 0, 
      0, 0, 0, 0, 0, 0, 0}])/2 + ep^5*(-1 + z1)*(-1 + z2)^2*
   G[4, {1, 1, 0, 1, 2, 0, 0, 2, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  (ep^5*(-1 + z1)*(-1 + z2)*(3 - 4*z2 + z1*z2)*
    G[4, {1, 1, 0, 1, 2, 1, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/3 + 
  (ep^6*(-1 + z1)*z2*G[4, {1, 1, 0, 2, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/6 - (ep^7*(-1 + z1)*z2*G[4, {2, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 
      0, 0, 0, 0, 0, 0}])/2 - (ep^5*(-1 + z1)^2*(-1 + z2)*z2*
    G[4, {2, 0, 0, 1, 1, 1, 2, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/6 + 
  (ep^6*(1 + ep)*(-1 + z1)^2*(-1 + z2)*z2*
    G[4, {2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/2, 
 ep^6*(1 + ep)*(-1 + z1)*(z1 - z2)*(-1 + z2)*
  G[4, {1, 1, 0, 1, 1, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^6*(1 + ep)*(-1 + z1)*(z1 - z2)*(-1 + z2)*
  G[4, {2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 (3*ep^5*(1 + 2*ep)*(-1 + z1)*z2*G[4, {0, 1, 0, 1, 0, 1, 1, 2, 2, 1, 0, 0, 0, 
      0, 0, 0, 0, 0}])/2 + 
  (ep^5*(-1 + z1)*z2*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/4 - (ep^5*(-1 + z1)*z2*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}])/4 - ep^6*(-1 + z1)*z2*
   G[4, {0, 1, 0, 1, 0, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  (ep^6*z1*z2*G[4, {0, 1, 0, 2, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   2 - (ep^5*(-1 + z1)*z2*G[4, {0, 1, 0, 2, 0, 1, 1, 2, 2, 1, 0, 0, 0, -1, 0, 
      0, 0, 0}])/2 + (ep^5*(-3 + z1)*z2*
    G[4, {0, 1, 1, 0, 0, 1, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/4 + 
  (3*ep^5*(1 + 2*ep)*(-1 + z1)*z2*G[4, {0, 1, 1, 0, 0, 1, 2, 1, 1, 2, 0, 0, 
      0, 0, 0, 0, 0, 0}])/2 - 
  (ep^5*(-1 + z1)*z2*G[4, {0, 1, 1, 0, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/4 + (ep^6*(-1 + z1)*z2*G[4, {0, 1, 1, 0, 0, 2, 1, 1, 1, 2, 0, 0, 
      0, 0, 0, 0, 0, 0}])/2 - 
  (ep^5*(-1 + z1)*z2*G[4, {0, 1, 1, 0, 0, 2, 2, 1, 1, 2, 0, 0, 0, 0, 0, 0, 
      -1, 0}])/2 - (5*ep^7*z2*G[4, {0, 1, 1, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 
      0, 0, 0, 0}])/2 - (3*ep^6*(1 + ep)*z2*
    G[4, {0, 1, 1, 1, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/2 - 
  3*ep^6*z2*G[4, {0, 1, 1, 1, 0, 1, 2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  (ep^5*(-1 + z1)*z2*G[4, {0, 1, 1, 1, 0, 1, 2, 0, 2, 2, 0, -1, 0, 0, 0, 0, 
      0, 0}])/3 + (ep^6*z2*G[4, {0, 1, 1, 1, 0, 1, 2, 1, 0, 2, 0, 0, 0, 0, 0, 
      0, 0, 0}])/2 - (ep^6*(-5 + z1)*z2*
    G[4, {0, 1, 2, 0, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/2 - 
  (ep^7*(-1 + z1)*z2*G[4, {0, 2, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
      0}])/2 + 6*ep^5*(1 + 2*ep)*(-1 + z1)*z2*
   G[4, {1, 0, 0, 1, 0, 1, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  (11*ep^5*(-1 + z1)*z2*G[4, {1, 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 0, 0, 0, 0, 0, 
      0, 0}])/12 - ep^5*(-1 + z1)*z2*G[4, {1, 0, 0, 1, 0, 1, 2, 2, 2, 0, 0, 
     0, 0, 0, 0, 0, 0, 0}] + 2*ep^6*(-1 + z1)*z2*
   G[4, {1, 0, 0, 1, 0, 2, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  2*ep^5*(-1 + z1)*z2*G[4, {1, 0, 0, 1, 0, 2, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, 
     -1, 0}] - ep^6*(-5 + 4*z1)*z2*G[4, {1, 0, 0, 2, 0, 1, 1, 1, 2, 1, 0, 0, 
     0, 0, 0, 0, 0, 0}] - 
  (ep^6*(-1 + 4*z1)*z2*G[4, {1, 0, 1, 1, 0, 1, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0, 
      0, 0}])/3 - 2*ep^7*z2*G[4, {1, 0, 1, 1, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0, 
     0, 0, 0, 0}] + (ep^5*(-1 + z1)*z2*G[4, {1, 0, 1, 1, 0, 2, 1, 0, 2, 2, 0, 
      0, 0, 0, 0, 0, 0, 0}])/12 - 
  (ep^6*(-11 + 6*z1)*z2*G[4, {1, 1, 0, 1, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/2 - (5*ep^7*(-1 + z1)*z2*G[4, {1, 1, 0, 1, 0, 1, 1, 1, 2, 1, 0, 
      0, 0, 0, 0, 0, 0, 0}])/2 + 
  (ep^6*(-1 + z1)*z2*G[4, {1, 1, 0, 1, 0, 1, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}])/2 - (3*ep^6*(1 + ep)*(-1 + z1)*z2*
    G[4, {1, 1, 0, 1, 0, 1, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/2 - 
  (3*ep^5*z2*G[4, {1, 1, 0, 1, 0, 2, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, -1}])/
   8 - (9*ep^5*z1*z2^2*G[4, {1, 1, 0, 2, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/8 - (ep^7*z2*G[4, {1, 1, 0, 2, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 
      0, 0, 0}])/2 - ep^6*(3 + z1)*z2*G[4, {1, 1, 1, 0, 0, 1, 0, 1, 2, 2, 0, 
     0, 0, 0, 0, 0, 0, 0}] - 2*ep^7*(-1 + z1)*z2*
   G[4, {1, 1, 1, 0, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  (ep^5*(-1 + z1)*(-1 + z2)*z2*G[4, {1, 1, 1, 0, 0, 2, 0, 1, 2, 2, 0, 0, 0, 
      0, 0, 0, 0, 0}])/4 - ep^7*(-2 + z1)*z2*
   G[4, {1, 1, 1, 1, 0, 1, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^5*(1 + ep)*z1*z2^2*G[4, {1, 1, 1, 1, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 
     0, 0}] - ep^7*z1*z2*G[4, {1, 1, 1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0, 0, 0, 
     0, 0, 0}] + (ep^6*(-1 + z1)*z1*z2^2*
    G[4, {1, 1, 1, 1, 0, 1, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/3 - 
  ep^7*(-1 + 8*ep)*z1*z2*G[4, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 
     0, 0, 0}] + (ep^6*(-1 + z1)*z2*G[4, {1, 1, 1, 1, 0, 2, 1, 0, 1, 2, 0, 0, 
      0, 0, 0, 0, 0, 0}])/6 + 
  (ep^5*(1 + ep)*z1*z2^2*G[4, {1, 1, 1, 2, 0, 1, 0, 1, 2, 1, 0, 0, 0, 0, 0, 
      0, 0, 0}])/2 + (ep^6*(1 + ep)*z1*z2^2*
    G[4, {1, 1, 1, 2, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/2 + 
  (ep^5*z1*(2 + z1)*z2^2*G[4, {1, 1, 2, 1, 0, 1, 0, 0, 2, 2, 0, 0, 0, 0, 0, 
      0, 0, 0}])/3 + (ep^6*(1 + ep)*(-1 + z1)*z1*z2^2*
    G[4, {1, 2, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/2, 
 ep^6*(1 + ep)*z1*(z1 - z2)*z2*G[4, {1, 1, 1, 2, 0, 1, 1, 1, 1, 1, 0, 0, 0, 
    0, 0, 0, 0, 0}], ep^6*(1 + ep)*z1*(z1 - z2)*z2*
  G[4, {1, 2, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^8*(z1 - z2)*G[4, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 ep^6*(1 + ep)*(-1 + z1)*(z1 - z2)*(-1 + z2)*
  G[4, {1, 1, 1, 1, 1, 1, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 (2*ep^5*(4 - 4*z1 - 2*z2 + 3*z1*z2 - 2*z2^2)*
    G[4, {0, 1, 1, 0, 0, 1, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1 + z2) + (2*ep^5*(-15 + 15*z1 - 4*z2)*(-1 + z2)*
    G[4, {0, 1, 1, 0, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1 + z2) + (2*ep^5*(3 - 3*z1 - 3*z2 + 4*z1*z2)*
    G[4, {0, 1, 1, 0, 1, 0, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1 + z2) - 2*ep^6*(-1 + 2*z2)*
   G[4, {0, 1, 1, 0, 1, 1, 0, 2, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}] - 
  (2*ep^5*(1 + 2*z1 - z2)*z2*G[4, {1, 0, 1, 0, 1, 0, 0, 2, 2, 2, 0, 0, 0, 0, 
      0, 0, 0, 0}])/(-1 + z1 + z2) + 
  (2*ep^6*(-1 + z2)*z2*G[4, {1, 0, 1, 1, 1, 0, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(-1 + z1 + z2) + 
  (60*ep^6*(-1 + z2)*z2*G[4, {1, 1, 0, 1, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(-1 + z1 + z2) + (5*ep^5*(-1 + z2)*(-4 + 4*z1 + 5*z2)*
    G[4, {1, 1, 0, 1, 0, 2, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, -1}])/
   (-1 + z1 + z2) + (8*ep^6*(-14 + 14*z1 - z2)*(-1 + z2)*
    G[4, {1, 1, 0, 1, 1, 0, 0, 2, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1 + z2) - (8*ep^7*(-1 + z2)*(-4 + 4*z1 + 5*z2)*
    G[4, {1, 1, 0, 1, 1, 1, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1 + z2) - (2*ep^5*(1 + ep)*(-1 + z1)*(-1 + z2)*
    (6 - 6*z1 - 17*z2 + 7*z1*z2 + 11*z2^2)*
    G[4, {1, 1, 0, 1, 1, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1 + z2) - (4*ep^5*(1 + ep)*(-1 + z1)*(-1 + z2)^2*(-1 + z1 + 2*z2)*
    G[4, {1, 1, 0, 1, 1, 2, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1 + z2) - (16*ep^5*(-1 + z1)*(-1 + z1 - z2)*(-1 + z2)^2*
    G[4, {1, 1, 0, 1, 2, 0, 0, 2, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1 + z2) - (4*ep^5*(-1 + z1)*(-1 + z2)^2*(-3 + 3*z1 + 5*z2)*
    G[4, {1, 1, 0, 1, 2, 1, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1 + z2) + (3*ep^5*z1*(-4 + 4*z1 - 3*z2)*(-1 + z2)*z2*
    G[4, {1, 1, 0, 2, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1 + z2) + (4*ep^6*(11 - 11*z1 - 4*z2 + 14*z1*z2 - 7*z2^2)*
    G[4, {1, 1, 1, 0, 0, 1, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1 + z2) - (4*ep^5*(-1 + z1)*(1 + z1 - z2)*(-1 + z2)*z2*
    G[4, {1, 1, 1, 0, 0, 2, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1 + z2) + (6*ep^6*(7 - 7*z1 - 9*z2 + 4*z1*z2 + 2*z2^2)*
    G[4, {1, 1, 1, 0, 1, 0, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1 + z2) - (4*ep^7*(5 - 5*z1 - 12*z2 + 2*z1*z2 + 7*z2^2)*
    G[4, {1, 1, 1, 0, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1 + z2) - (2*ep^5*(1 + ep)*(-1 + z1)*(-1 + z2)*
    (2 - 2*z1 - 5*z2 + z1*z2 + 3*z2^2)*G[4, {1, 1, 1, 0, 1, 1, 0, 1, 2, 2, 0, 
      0, 0, 0, 0, 0, 0, 0}])/(-1 + z1 + z2) + 
  (2*ep^5*(-1 + z1)*(-1 + z2)*(-2 + 2*z1 + 3*z2 + z1*z2 - z2^2)*
    G[4, {1, 1, 1, 0, 2, 1, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1 + z2) - (8*ep^7*(-4 + 4*z1 - z2)*(-1 + z2)*
    G[4, {1, 1, 1, 1, 0, 1, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1 + z2) - (10*ep^5*(1 + ep)*z1*(-1 + z1 - z2)*(-1 + z2)*z2*
    G[4, {1, 1, 1, 1, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1 + z2) - (8*ep^7*(-4 + 4*z1 - z2)*(-1 + z2)*
    G[4, {1, 1, 1, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1 + z2) - (2*ep^5*(1 + ep)*z1*(-3 + 3*z1 - z2)*(-1 + z2)*z2*
    G[4, {1, 1, 1, 1, 1, 0, 0, 2, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1 + z2) + (8*ep^8*(-1 + z2)*(-2 + 2*z1 + z2)*
    G[4, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1 + z2) + (4*ep^6*(1 + ep)*(-1 + z1)*(-1 + z2)*
    (1 - z1 - 2*z2 + 2*z1*z2 + z2^2)*G[4, {1, 1, 1, 1, 1, 1, 0, 1, 2, 1, 0, 
      0, 0, 0, 0, 0, 0, 0}])/(-1 + z1 + z2) + ep^4*(1 + ep)^2*(-1 + z1)*z1*
   (-1 + z2)*z2*G[4, {1, 1, 1, 1, 1, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 
     0}] + (4*ep^6*(-1 + z1)*(-1 + z1 - z2)*(-1 + z2)^2*
    G[4, {1, 1, 1, 1, 2, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1 + z2) - (4*ep^5*(1 + ep)*z1*(-1 + z1 - z2)*(-1 + z2)*z2*
    G[4, {1, 1, 1, 2, 0, 1, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1 + z2) - (4*ep^5*z1*(-3 + 3*z1 - 2*z2)*(-1 + z2)*z2*
    G[4, {1, 1, 2, 1, 0, 1, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1 + z2) - (2*ep^5*z1*(-1 + z2)*z2*(-5 + 5*z1 + z2)*
    G[4, {1, 1, 2, 1, 1, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1 + z2) + (4*ep^6*z1*(-1 + z2)*z2*(-1 + z1 + 2*z2)*
    G[4, {1, 1, 2, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1 + z2), ep^8*(z1 - z2)^2*G[4, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 
    0, 0, 0, 0, 0, 0}], 
 (9*ep^5*(1 + 2*ep)*(z1 - z2)*G[4, {0, 1, 0, 1, 0, 1, 1, 2, 2, 1, 0, 0, 0, 0, 
      0, 0, 0, 0}])/(-1 + z1*z2) + 
  (5*ep^5*(z1 - z2)*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(6*(-1 + z1*z2)) - 
  (ep^5*(z1 - z2)*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(2*(-1 + z1*z2)) - 
  (8*ep^6*(z1 - z2)*G[4, {0, 1, 0, 1, 1, 1, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(3*(-1 + z1*z2)) - 
  (16*ep^7*(z1 - z2)*G[4, {0, 1, 0, 1, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-1 + z1*z2) + 
  (ep^6*(z1 - z2)*G[4, {0, 1, 0, 2, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-1 + z1*z2) - 
  (5*ep^5*(z1 - z2)*G[4, {0, 1, 0, 2, 0, 1, 1, 2, 2, 1, 0, 0, 0, -1, 0, 0, 0, 
      0}])/(-1 + z1*z2) - 
  (ep^5*(z1 - z2)*G[4, {0, 1, 0, 2, 1, 1, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(3*(-1 + z1*z2)) - 
  (3*ep^5*(z1 - z2)*G[4, {0, 1, 1, 0, 0, 1, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(2*(-1 + z1*z2)) - (9*ep^5*(1 + 2*ep)*(z1 - z2)*
    G[4, {0, 1, 1, 0, 0, 1, 2, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1*z2) + (7*ep^5*(z1 - z2)*G[4, {0, 1, 1, 0, 0, 1, 2, 2, 0, 2, 0, 0, 
      0, 0, 0, 0, 0, 0}])/(-1 + z1*z2) + 
  (7*ep^6*(z1 - z2)*G[4, {0, 1, 1, 0, 0, 2, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-1 + z1*z2) + 
  (5*ep^5*(z1 - z2)*G[4, {0, 1, 1, 0, 0, 2, 2, 1, 1, 2, 0, 0, 0, 0, 0, 0, -1, 
      0}])/(-1 + z1*z2) + 
  (3*ep^6*(z1 - z2)*G[4, {0, 1, 2, 0, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-1 + z1*z2) + (24*ep^5*(1 + 2*ep)*(z1 - z2)*
    G[4, {1, 0, 0, 1, 0, 1, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1*z2) + (3*ep^5*(z1 - z2)*G[4, {1, 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 0, 
      0, 0, 0, 0, 0, 0}])/(-1 + z1*z2) - 
  (3*ep^5*(z1 - z2)*G[4, {1, 0, 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-1 + z1*z2) + 
  (11*ep^6*(z1 - z2)*G[4, {1, 0, 0, 1, 0, 2, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-1 + z1*z2) - 
  (8*ep^5*(z1 - z2)*G[4, {1, 0, 0, 1, 0, 2, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, -1, 
      0}])/(-1 + z1*z2) - 
  (11*ep^7*(z1 - z2)*G[4, {1, 0, 0, 1, 1, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-1 + z1*z2) - (9*ep^6*(1 + ep)*(z1 - z2)*
    G[4, {1, 0, 0, 1, 1, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1*z2) - (6*(-1 + ep)*ep^6*(z1 - z2)*
    G[4, {1, 0, 0, 1, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1*z2) + (2*ep^6*(z1 - z2)*G[4, {1, 0, 0, 1, 1, 1, 2, 0, 1, 2, 0, 0, 
      0, 0, 0, 0, 0, 0}])/(-1 + z1*z2) - 
  (16*ep^6*(z1 - z2)*G[4, {1, 0, 0, 1, 1, 1, 2, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(3*(-1 + z1*z2)) - 
  (16*ep^6*(z1 - z2)*G[4, {1, 0, 0, 2, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-1 + z1*z2) - 
  (2*ep^7*(z1 - z2)*G[4, {1, 0, 0, 2, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-1 + z1*z2) - 
  (11*ep^5*(z1 - z2)*G[4, {1, 0, 0, 2, 1, 1, 2, 1, 0, 2, 0, 0, -1, 0, 0, 0, 
      0, 0}])/(6*(-1 + z1*z2)) - 
  (38*ep^6*(z1 - z2)*G[4, {1, 1, 0, 1, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-1 + z1*z2) + (6*(-1 + ep)*ep^6*(z1 - z2)*
    G[4, {1, 1, 0, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1*z2) - (11*ep^7*(z1 - z2)*G[4, {1, 1, 0, 1, 0, 1, 1, 1, 2, 1, 0, 
      0, 0, 0, 0, 0, 0, 0}])/(-1 + z1*z2) + 
  (7*ep^6*(z1 - z2)*G[4, {1, 1, 0, 1, 0, 1, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(2*(-1 + z1*z2)) - (2*ep^6*(1 + ep)*(z1 - z2)*
    G[4, {1, 1, 0, 1, 0, 1, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1*z2) - (17*ep^5*(z1 - z2)*G[4, {1, 1, 0, 1, 0, 2, 0, 2, 2, 1, 0, 
      0, 0, 0, 0, 0, 0, -1}])/(2*(-1 + z1*z2)) + 
  (ep^7*(z1 - z2)*G[4, {1, 1, 0, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-1 + z1*z2) + 
  (16*ep^6*(z1 - z2)*G[4, {1, 1, 0, 1, 1, 0, 0, 2, 1, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-1 + z1*z2) + 
  (16*ep^7*(z1 - z2)*G[4, {1, 1, 0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-1 + z1*z2) + 
  (16*ep^7*(z1 - z2)*G[4, {1, 1, 0, 1, 1, 1, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-1 + z1*z2) + (8*ep^5*(1 + ep)*(-1 + z1)*(z1 - z2)*(-1 + z2)*
    G[4, {1, 1, 0, 1, 1, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1*z2) + (4*ep^7*(z1 - z2)*G[4, {1, 1, 0, 1, 1, 1, 1, 1, 0, 2, 0, 0, 
      0, 0, 0, 0, 0, 0}])/(-1 + z1*z2) - 
  (4*ep^6*(-1 + z1)*(z1 - z2)*(-1 + z2)*
    G[4, {1, 1, 0, 1, 1, 1, 1, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (3*(-1 + z1*z2)) + (3*ep^5*(1 + ep)*(-1 + z1)*(z1 - z2)*(-1 + z2)*
    G[4, {1, 1, 0, 1, 1, 2, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1*z2) + (ep^6*(1 + ep)*(-1 + z1)*(z1 - z2)*(-1 + z2)*
    G[4, {1, 1, 0, 1, 1, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1*z2) - (8*ep^5*(-1 + z1)*(z1 - z2)*(-1 + z2)*
    G[4, {1, 1, 0, 1, 2, 0, 0, 2, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1*z2) + (20*ep^5*(-1 + z1)*(z1 - z2)*(-1 + z2)*
    G[4, {1, 1, 0, 1, 2, 1, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (3*(-1 + z1*z2)) + (3*ep^5*z1*(z1 - z2)*z2*
    G[4, {1, 1, 0, 2, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (2*(-1 + z1*z2)) + 
  (2*ep^7*(z1 - z2)*G[4, {1, 1, 0, 2, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-1 + z1*z2) - 
  (5*ep^6*(z1 - z2)*G[4, {1, 1, 0, 2, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(3*(-1 + z1*z2)) - 6*ep^8*(z1 - z2)*z2*
   G[4, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^6*(1 + ep)*z1*(z1 - z2)*z2*G[4, {1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
     0, 0, 0, 0, 0}] - 
  (ep^7*(z1 - z2)*G[4, {2, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-1 + z1*z2) - (5*ep^5*(-1 + z1)*(z1 - z2)*(-1 + z2)*
    G[4, {2, 0, 0, 1, 1, 1, 2, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (6*(-1 + z1*z2)) - (ep^6*(1 + ep)*(-1 + z1)*(z1 - z2)*(-1 + z2)*
    G[4, {2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-1 + z1*z2), (-9*ep^5*(1 + 2*ep)*(z1 - z2)*
    G[4, {0, 1, 0, 1, 0, 1, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-z1 - z2 + z1*z2) - 
  (5*ep^5*(z1 - z2)*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(2*(-z1 - z2 + z1*z2)) + 
  (5*ep^5*(z1 - z2)*G[4, {0, 1, 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(2*(-z1 - z2 + z1*z2)) + 
  (6*ep^6*(z1 - z2)*G[4, {0, 1, 0, 1, 0, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-z1 - z2 + z1*z2) + 
  (3*ep^5*(z1 - z2)*G[4, {0, 1, 0, 2, 0, 1, 1, 2, 2, 1, 0, 0, 0, -1, 0, 0, 0, 
      0}])/(-z1 - z2 + z1*z2) - 
  (5*ep^5*(z1 - z2)*G[4, {0, 1, 1, 0, 0, 1, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-z1 - z2 + z1*z2) - (9*ep^5*(1 + 2*ep)*(z1 - z2)*
    G[4, {0, 1, 1, 0, 0, 1, 2, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-z1 - z2 + z1*z2) + 
  (ep^5*(z1 - z2)*G[4, {0, 1, 1, 0, 0, 1, 2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(2*(-z1 - z2 + z1*z2)) - 
  (ep^6*(z1 - z2)*G[4, {0, 1, 1, 0, 0, 2, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-z1 - z2 + z1*z2) + 
  (5*ep^5*(z1 - z2)*G[4, {0, 1, 1, 0, 0, 2, 2, 1, 1, 2, 0, 0, 0, 0, 0, 0, -1, 
      0}])/(-z1 - z2 + z1*z2) - 
  (11*ep^7*(z1 - z2)*G[4, {0, 1, 1, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-z1 - z2 + z1*z2) - (6*(-1 + ep)*ep^6*(z1 - z2)*
    G[4, {0, 1, 1, 1, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-z1 - z2 + z1*z2) - (9*ep^6*(1 + ep)*(z1 - z2)*
    G[4, {0, 1, 1, 1, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-z1 - z2 + z1*z2) - 
  (20*ep^6*(z1 - z2)*G[4, {0, 1, 1, 1, 0, 1, 2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-z1 - z2 + z1*z2) - 
  (11*ep^5*(z1 - z2)*G[4, {0, 1, 1, 1, 0, 1, 2, 0, 2, 2, 0, -1, 0, 0, 0, 0, 
      0, 0}])/(3*(-z1 - z2 + z1*z2)) + 
  (2*ep^6*(z1 - z2)*G[4, {0, 1, 1, 1, 0, 1, 2, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-z1 - z2 + z1*z2) - 
  (2*ep^7*(z1 - z2)*G[4, {0, 1, 1, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-z1 - z2 + z1*z2) + 
  (11*ep^6*(z1 - z2)*G[4, {0, 1, 2, 0, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-z1 - z2 + z1*z2) - 
  (ep^7*(z1 - z2)*G[4, {0, 2, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-z1 - z2 + z1*z2) + 
  (ep^5*z1*(z1 - z2)*z2*G[4, {0, 2, 1, 1, 0, 1, 2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 
      0, 0}])/(-z1 - z2 + z1*z2) - 
  (24*ep^5*(1 + 2*ep)*(z1 - z2)*G[4, {1, 0, 0, 1, 0, 1, 1, 2, 2, 1, 0, 0, 0, 
      0, 0, 0, 0, 0}])/(-z1 - z2 + z1*z2) - 
  (14*ep^5*(z1 - z2)*G[4, {1, 0, 0, 1, 0, 1, 2, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(3*(-z1 - z2 + z1*z2)) + 
  (5*ep^5*(z1 - z2)*G[4, {1, 0, 0, 1, 0, 1, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-z1 - z2 + z1*z2) - 
  (10*ep^6*(z1 - z2)*G[4, {1, 0, 0, 1, 0, 2, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-z1 - z2 + z1*z2) + 
  (6*ep^5*(z1 - z2)*G[4, {1, 0, 0, 1, 0, 2, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, -1, 
      0}])/(-z1 - z2 + z1*z2) + 
  (22*ep^6*(z1 - z2)*G[4, {1, 0, 0, 2, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-z1 - z2 + z1*z2) - 
  (8*ep^6*(z1 - z2)*G[4, {1, 0, 1, 1, 0, 1, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(3*(-z1 - z2 + z1*z2)) - 
  (16*ep^7*(z1 - z2)*G[4, {1, 0, 1, 1, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-z1 - z2 + z1*z2) - 
  (ep^5*(z1 - z2)*G[4, {1, 0, 1, 1, 0, 2, 1, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(3*(-z1 - z2 + z1*z2)) + 
  (17*ep^6*(z1 - z2)*G[4, {1, 1, 0, 1, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-z1 - z2 + z1*z2) + (6*(-1 + ep)*ep^6*(z1 - z2)*
    G[4, {1, 1, 0, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-z1 - z2 + z1*z2) + 
  (11*ep^7*(z1 - z2)*G[4, {1, 1, 0, 1, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-z1 - z2 + z1*z2) - 
  (2*ep^6*(z1 - z2)*G[4, {1, 1, 0, 1, 0, 1, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-z1 - z2 + z1*z2) + (9*ep^6*(1 + ep)*(z1 - z2)*
    G[4, {1, 1, 0, 1, 0, 1, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-z1 - z2 + z1*z2) - 
  (ep^5*(z1 - z2)*G[4, {1, 1, 0, 1, 0, 2, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 
      -1}])/(4*(-z1 - z2 + z1*z2)) + 
  (2*ep^7*(z1 - z2)*G[4, {1, 1, 0, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-z1 - z2 + z1*z2) - 
  (27*ep^5*z1*(z1 - z2)*z2*G[4, {1, 1, 0, 2, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 
      0, 0, 0}])/(4*(-z1 - z2 + z1*z2)) + 
  (ep^7*(z1 - z2)*G[4, {1, 1, 0, 2, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-z1 - z2 + z1*z2) - 
  (24*ep^6*(z1 - z2)*G[4, {1, 1, 1, 0, 0, 1, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-z1 - z2 + z1*z2) + 
  (16*ep^7*(z1 - z2)*G[4, {1, 1, 1, 0, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-z1 - z2 + z1*z2) + (2*ep^5*(-1 + z1)*(z1 - z2)*(-1 + z2)*
    G[4, {1, 1, 1, 0, 0, 2, 0, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-z1 - z2 + z1*z2) + 
  (16*ep^7*(z1 - z2)*G[4, {1, 1, 1, 1, 0, 1, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-z1 - z2 + z1*z2) + (8*ep^5*(1 + ep)*z1*(z1 - z2)*z2*
    G[4, {1, 1, 1, 1, 0, 1, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}])/
   (-z1 - z2 + z1*z2) + 
  (4*ep^7*(z1 - z2)*G[4, {1, 1, 1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(-z1 - z2 + z1*z2) - 
  (4*ep^6*z1*(z1 - z2)*z2*G[4, {1, 1, 1, 1, 0, 1, 1, 0, 2, 2, 0, 0, 0, 0, 0, 
      0, 0, 0}])/(3*(-z1 - z2 + z1*z2)) - 
  (5*ep^6*(z1 - z2)*G[4, {1, 1, 1, 1, 0, 2, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 
      0}])/(3*(-z1 - z2 + z1*z2)) + 6*ep^8*(z1 - z2)*(-1 + z2)*
   G[4, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  ep^6*(1 + ep)*(-1 + z1)*(z1 - z2)*(-1 + z2)*
   G[4, {1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
  (3*ep^5*(1 + ep)*z1*(z1 - z2)*z2*G[4, {1, 1, 1, 2, 0, 1, 0, 1, 2, 1, 0, 0, 
      0, 0, 0, 0, 0, 0}])/(-z1 - z2 + z1*z2) + 
  (ep^6*(1 + ep)*z1*(z1 - z2)*z2*G[4, {1, 1, 1, 2, 0, 1, 1, 1, 1, 1, 0, 0, 0, 
      0, 0, 0, 0, 0}])/(-z1 - z2 + z1*z2) + 
  (20*ep^5*z1*(z1 - z2)*z2*G[4, {1, 1, 2, 1, 0, 1, 0, 0, 2, 2, 0, 0, 0, 0, 0, 
      0, 0, 0}])/(3*(-z1 - z2 + z1*z2)) - 
  (ep^6*(1 + ep)*z1*(z1 - z2)*z2*G[4, {1, 2, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 
      0, 0, 0, 0, 0}])/(-z1 - z2 + z1*z2), 
 ep^8*(z1 - z2)*G[4, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, 
     0}] + ep^8*(z1 - z2)*(-1 + z2)*G[4, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 
     0, 0, 0, 0, 0, 0}]}


==> anc/ci4a-pri.m <==
{G[4, {0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 0, 1, 0, 1, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 0, 2, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 0, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 2, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 0, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 0, 0, 1, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 2, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 0, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 0, 1, 0, 2, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 0, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {2, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 1, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 0, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 0, 1, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 0, 1, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 0, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 0, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {-1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 0, 1, 1, 0, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 0, 1, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 0, 1, 1, 1, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 0, 1, 2, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 0, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 0, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 0, 0, 1, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, -1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 2, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {-1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 0, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 0, 1, 1, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 1, 0, 1, 1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 1, 0, 1, 2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 1, 0, 2, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 2, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 1, 1, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 0, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 0, 1, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 0, 1, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 0, 2, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, -1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, -1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 0, 1, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 0, 1, 1, 1, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 0, 1, 1, 1, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 0, 2, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {2, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 1, 0, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 1, 0, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 1, 1, 0, 1, 1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 2, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 1, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 1, 1, 1, 0, 2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 1, 1, 1, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 1, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 1, 0, 1, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 1, 0, 1, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 1, 0, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 2, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 1, 1, 0, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 2, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 1, 1, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 0, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 0, 0, 1, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {2, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 0, 1, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 0, 1, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 1, 0, 1, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 1, 0, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 1, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 1, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 2, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {-1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 1, 1, 1, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 1, 2, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 0, 1, 1, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 0, 1, 1, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 0, 1, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 0, 2, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {2, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, -1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 1, 1, 1, 1, 1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 2, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 1, 0, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 1, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 1, 0, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 2, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, -1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 1, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 1, 1, 1, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 1, 1, 1, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 1, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 1, 1, 1, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 1, 1, 1, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 0, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {2, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 1, 0, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 1, 0, 1, 0, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 1, 0, 1, 0, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 1, 0, 1, 1, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 1, 0, 1, 1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 1, 0, 1, 2, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 1, 1, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 2, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {0, 1, 1, 1, 1, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 1, 1, 1, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 0, 1, 1, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 1, 1, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 0, 1, 1, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 1, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 1, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 1, 1, 1, 0, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0}], 
 G[4, {1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}]}

